CompVPD: Iteratively Identifying Vulnerability Patches Based on Human Validation Results with a Precise Context

Applying security patches in open source software timely is critical for ensuring the security of downstream applications. However, it is challenging to apply these patches promptly because notifications of patches are often incomplete and delayed. To address this issue, existing approaches employ deep-learning (DL) models to identify additional vulnerability patches by determining whether a code commit addresses a vulnerability. Nonetheless, these approaches suffer from low accuracy due to the imprecise context provided for the patches. To provide precise context for patches, we propose a multi-granularity slicing algorithm and an adaptive-expanding algorithm to accurately identify code related to the patches. Additionally, the precise context enables to design an iterative identification framework, CompVPD, which utilizes the human validation results, and substantially improve the effectiveness. We empirically compare CompVPD with four state-of-the-art/practice (SOTA) approaches in identifying vulnerability patches. The results demonstrate that CompVPD improves the F1 score by 20% compared to the best scores of the SOTA approaches. Additionally, CompVPD contributes to security practice by helping identify 20 vulnerability patches and 18 fixes for high-risk bugs from 2,500 recent code commits in five highly popular open-source projects.

==> analyzer/src/main/java/GNN/DFGgenerator.java <==
package GNN;

import org.eclipse.jdt.core.dom.*;
import visitors.DFGVisitor;

import java.util.ArrayList;
import java.util.HashSet;
import java.util.LinkedList;
import java.util.Queue;

public class DFGgenerator {
    public static void DFGanalysis(GNodes gNodes, DFGVisitor dfgVisitor) {
        for(Statement statement: gNodes.statements) {
            gNodes.duSTMT.put(statement, new HashSet<>());
        }

        for(Statement curSTMT: gNodes.statements) {
            for(String curVar: dfgVisitor.defVars.get(curSTMT)){
                LinkedList<Statement> test = new LinkedList<>();
                HashSet<Statement> used = new HashSet<>();
                test.addAll(gNodes.successSTMT.get(curSTMT));

                while(!test.isEmpty()) {
                    Statement head = test.getFirst();
                    test.removeFirst();
                    if(used.contains(head)) continue;
                    used.add(head);

                    if(dfgVisitor.useVars.get(head).contains(curVar)) gNodes.duSTMT.get(curSTMT).add(head);
                    if(!dfgVisitor.defVars.get(head).contains(curVar)) test.addAll(gNodes.successSTMT.get(head));
                }
            }
        }

        for(BodyDeclaration bodyDeclaration: gNodes.bodies) {
            if(!(bodyDeclaration instanceof MethodDeclaration)) continue;
            MethodDeclaration methodDeclaration = (MethodDeclaration) bodyDeclaration;
            gNodes.duParameter.put(methodDeclaration, new HashSet<>());
            if(!gNodes.parameters.containsKey(methodDeclaration)) continue;


            for(String curVar: gNodes.parameters.get(methodDeclaration)) {
                LinkedList<Statement> test = new LinkedList<>();
                HashSet<Statement> used = new HashSet<>();
                test.addAll(gNodes.entrySTMT.get(methodDeclaration));

                while(!test.isEmpty()) {
                    Statement head = test.getFirst();
                    test.removeFirst();
                    if(used.contains(head)) continue;
                    used.add(head);

                    if(dfgVisitor.useVars.get(head).contains(curVar)) gNodes.duParameter.get(methodDeclaration).add(head);
                    if(!dfgVisitor.defVars.get(head).contains(curVar)) test.addAll(gNodes.successSTMT.get(head));
                }
            }
        }

    }

}


==> analyzer/src/main/java/GNN/GEdge.java <==
package GNN;

public class GEdge {
    public int src, dst, kind;
    public static final int succEdge = 1, callEdge = 2, returnEdge = 3, entryEdge = 4, exitEdge = 5, fieldInEdge = 6, fieldOutEdge = 7;
    public static final int duEdge = 8, astEdge = 9;
    public GEdge() {
        src = 0;
        dst = 0;
        kind = 0;
    }
   public GEdge(int _src, int _dst, int _kind) {
        src = _src;
        dst = _dst;
        kind = _kind;
   }
}


==> analyzer/src/main/java/GNN/GIsomorphic.java <==
package GNN;
import Utils.Pair;
import org.json.simple.*;
import java.util.*;

public class GIsomorphic {
    public static Long hashEdge(int st, int end, int nodeScale) {
        return (long) st * nodeScale + end;
    }

    public static JSONObject graphReduce(JSONObject graph) {
        if(graph == null || !graph.containsKey("nodes") ||
                !graph.containsKey("change_nodes") || !graph.containsKey("edges")) return graph;

        JSONArray nodes = (JSONArray) graph.get("nodes");
        JSONArray changeNodes = (JSONArray) graph.get("change_nodes");
        JSONArray edges = (JSONArray) graph.get("edges");

        JSONObject resJson = new JSONObject();
        JSONArray newNodes = new JSONArray(), newEdges = new JSONArray(), newChanges = new JSONArray();
        HashSet<Integer> newChangesNodes = new HashSet<Integer>();

        int newNodeCounter = 0;
        HashMap<String, Integer> nodeMapping = new HashMap<>();

        for(int i = 0; i < nodes.size(); i++){
            String nodeDescription = (String) nodes.get(i);
            if(nodeMapping.containsKey(nodeDescription)) continue;

            nodeMapping.put(nodeDescription, newNodeCounter);
            newNodeCounter++;
            newNodes.add(nodeDescription);
        }

        int nodeScale = nodes.size() + 10;
        HashSet<Long> edgeSet = new HashSet<>();
        for(Object _edge: edges){
            JSONArray edge = (JSONArray) _edge;
            int _st = (Integer) edge.get(0), _end = (Integer) edge.get(1);
            int st = nodeMapping.get(nodes.get(_st)), end = nodeMapping.get(nodes.get(_end));

            if(edgeSet.contains(hashEdge(st, end, nodeScale))) continue;
            edgeSet.add(hashEdge(st, end, nodeScale));

            JSONArray tempArray = new JSONArray();
            tempArray.add(st);
            tempArray.add(end);
            tempArray.add(edge.get(2));
            newEdges.add(tempArray);
        }

        for(Object _node: changeNodes){
            int nodeID = (Integer) _node;
            newChangesNodes.add(nodeMapping.get(nodes.get(nodeID)));
        }
        newChanges.addAll(newChangesNodes);


        resJson.put("nodes", newNodes);
        resJson.put("edges", newEdges);
        resJson.put("change_nodes", newChanges);
        resJson.put("label", graph.get("label"));
        return resJson;
    }

    public static JSONObject leafGraphReduce(JSONObject graph) {
        if(graph == null || !graph.containsKey("nodes") ||
                !graph.containsKey("change_nodes") || !graph.containsKey("edges")) return graph;

        JSONArray nodes = (JSONArray) graph.get("nodes");
        JSONArray changeNodes = (JSONArray) graph.get("change_nodes");
        JSONArray edges = (JSONArray) graph.get("edges");

        JSONObject resJson = new JSONObject();
        JSONArray newNodes = new JSONArray(), newEdges = new JSONArray(), newChanges = new JSONArray();
        HashSet<Integer> newChangesNodes = new HashSet<Integer>();

        HashSet<Integer> nonLeafs = new HashSet<>();
        HashMap<String, Integer> leafNodes = new HashMap<>();
        for(Object _edge: edges) {
            JSONArray edge = (JSONArray) _edge;
            int _st = (Integer) edge.get(0), _end = (Integer) edge.get(1);
            nonLeafs.add(_st);
        }

        int newNodeCounter = 0;
        HashMap<Integer, Integer> nodeMapping = new HashMap<>();


        for(int i = 0; i < nodes.size(); i++){
            String nodeDescription = (String) nodes.get(i);
            if(nonLeafs.contains(i)) {
                nodeMapping.put(i, newNodeCounter);
                newNodes.add(nodeDescription);
                newNodeCounter++;
                continue;
            }
            //only leaf nodes below
            if(leafNodes.containsKey(nodeDescription)) {
                nodeMapping.put(i, leafNodes.get(nodeDescription));
            }
            else {
                nodeMapping.put(i, newNodeCounter);
                leafNodes.put(nodeDescription, newNodeCounter);
                newNodes.add(nodeDescription);
                newNodeCounter++;
            }
        }

        int nodeScale = nodes.size() + 10;
        HashSet<Long> edgeSet = new HashSet<>();
        for(Object _edge: edges){
            JSONArray edge = (JSONArray) _edge;
            int _st = (Integer) edge.get(0), _end = (Integer) edge.get(1);
            int st = nodeMapping.get(_st), end = nodeMapping.get(_end);

            if(edgeSet.contains(hashEdge(st, end, nodeScale))) continue;
            edgeSet.add(hashEdge(st, end, nodeScale));

            JSONArray tempArray = new JSONArray();
            tempArray.add(st);
            tempArray.add(end);
            tempArray.add(edge.get(2));
            newEdges.add(tempArray);
        }

        for(Object _node: changeNodes){
            int nodeID = (Integer) _node;
            String nodeDescription = (String) nodes.get(nodeID);
            newChangesNodes.add(nodeMapping.get(nodeID));
//            newChangesNodes.add(nodeMapping.get(nodes.get(nodeID)));
        }
        newChanges.addAll(newChangesNodes);


        resJson.put("nodes", newNodes);
        resJson.put("edges", newEdges);
        resJson.put("change_nodes", newChanges);
        resJson.put("label", graph.get("label"));
        return resJson;
    }


    static HashMap<Integer, HashSet<Integer>> astEdges;
    static HashMap<Integer, Integer> treeHash;
    public static int subTreeHash(int index, JSONArray nodes) {
        if(treeHash.containsKey(index)) return treeHash.get(index);

        String description = (String) nodes.get(index);
        int hashRes = 1;
        for(int successor: astEdges.get(index)) {
            hashRes = hashRes + subTreeHash(successor, nodes);
        }
        hashRes = hashRes * description.hashCode();
        treeHash.put(index, hashRes);
        return hashRes;
    }

    public static JSONObject fineGraphReduce(JSONObject graph) {
        if(graph == null || !graph.containsKey("nodes") ||
                !graph.containsKey("change_nodes") || !graph.containsKey("edges")) return graph;


        JSONArray nodes = (JSONArray) graph.get("nodes");
        JSONArray changeNodes = (JSONArray) graph.get("change_nodes");
        JSONArray edges = (JSONArray) graph.get("edges");

        astEdges = new HashMap<>();
        treeHash = new HashMap<>();
        for(int i = 0; i < nodes.size(); i++) {
            astEdges.put(i, new HashSet<>());
        }
        for(Object _edge: edges){
            JSONArray edge = (JSONArray) _edge;
            int st = (Integer) edge.get(0), end = (Integer) edge.get(1), type = (Integer) edge.get(2);
            if(type != GEdge.astEdge) continue;
            astEdges.get(st).add(end);
        }
        for(int i = 0; i < nodes.size(); i++) subTreeHash(i, nodes);

        HashMap<Integer, Integer> isoFather = new HashMap<>();
        for(int i = 0; i < nodes.size(); i++) {
            int hashRes = treeHash.get(i);
            if(isoFather.containsKey(hashRes)) continue;
            else isoFather.put(hashRes, i);
        }


        JSONObject resJson = new JSONObject();
        JSONArray newNodes = new JSONArray(), newEdges = new JSONArray(), newChanges = new JSONArray();
        HashSet<Integer> newChangesNodes = new HashSet<Integer>();
        HashMap<Integer, Integer> nodeMapping = new HashMap<>();

        int counter = 0;
        for(int i = 0; i < nodes.size(); i++) {
            if(isoFather.get(treeHash.get(i)) != i) continue;
            newNodes.add(nodes.get(i));
            nodeMapping.put(treeHash.get(i), counter);
            counter = counter + 1;
        }

        HashSet<String> edgeSet = new HashSet<>();
        for(Object _edge: edges){
            JSONArray edge = (JSONArray) _edge;
            int _st = (Integer) edge.get(0), _end = (Integer) edge.get(1), type = (Integer) edge.get(2);
            int st = nodeMapping.get(treeHash.get(_st)), end = nodeMapping.get(treeHash.get(_end));

            if(edgeSet.contains(String.format("%d|%d|%d", st, end, type))) continue;
            else edgeSet.add(String.format("%d|%d|%d", st, end, type));

            JSONArray tempArray = new JSONArray();
            tempArray.add(st);
            tempArray.add(end);
            tempArray.add(edge.get(2));
            newEdges.add(tempArray);
        }

        for(Object _node: changeNodes){
            int nodeID = (Integer) _node;
            int hashRes = treeHash.get(nodeID);
            newChangesNodes.add(nodeMapping.get(hashRes));
        }
        newChanges.addAll(newChangesNodes);

        resJson.put("nodes", newNodes);
        resJson.put("edges", newEdges);
        resJson.put("change_nodes", newChanges);
        resJson.put("label", graph.get("label"));
        return resJson;
    }
//
//    public static void main(String[] args) {
//        String a = "1234";
//        String b = "12" + "34";
//        System.out.printf("%d %d\n", a.hashCode(), b.hashCode());
//    }
//
}

==> analyzer/src/main/java/GNN/GMerge.java <==
package GNN;

import com.sun.corba.se.spi.ior.ObjectKey;
import org.json.simple.*;

import java.util.*;

public class GMerge {

    public static HashSet<Integer> BFS(HashSet<Integer> startNodes, HashMap<Integer, HashSet<Integer>> edges){
        HashSet<Integer> reachableNodes = new HashSet<Integer>();
        Queue<Integer> test = new LinkedList<Integer>(startNodes);

        while(!test.isEmpty()){
            int head = test.poll();
            if(reachableNodes.contains(head)) continue;
            reachableNodes.add(head);
            test.addAll(edges.get(head));
        }
        return reachableNodes;
    }

    public static HashSet<Integer> biBFS(JSONArray changeNodes,
                                         HashMap<Integer, HashSet<Integer>> forward, HashMap<Integer, HashSet<Integer>> backward){
        HashSet<Integer> startNodes = new HashSet<Integer>(changeNodes);

        HashSet<Integer> reachableNodes = new HashSet<Integer>();
        HashSet<Integer> forwardNodes = BFS(startNodes, forward);
        HashSet<Integer> backwardNodes = BFS(startNodes, backward);
        reachableNodes.addAll(forwardNodes);
        reachableNodes.addAll(backwardNodes);

        return reachableNodes;
    }

    public static TreeMap<Integer, Integer> generateBBs(HashMap<Integer, HashSet<Integer>> forward
            , HashMap<Integer, HashSet<Integer>> backward, HashSet<Integer> reachableNodes){
        TreeMap<Integer, Integer> blocks = new TreeMap<Integer, Integer>();
        HashSet<Integer> visited = new HashSet<Integer>();
        for(Integer node: reachableNodes){
            if(visited.contains(node)) continue;
            visited.add(node);

            int father = node;
            while(backward.get(father).size() == 1){
                int _father = backward.get(father).iterator().next();
                if(forward.get(_father).size() != 1) break;
                else father = _father;
                visited.add(father);
            }

            int son = node;
            while(forward.get(son).size() == 1){
                int _son = forward.get(son).iterator().next();
                if(backward.get(_son).size() != 1) break;
                else son = _son;
                visited.add(son);
            }
            blocks.put(father, son);
        }
        return blocks;
    }

    public static JSONObject graphReduce(JSONObject graph){
        JSONArray nodes = (JSONArray) graph.get("nodes");
        JSONArray changeNodes = (JSONArray) graph.get("change_nodes");
        JSONArray edges = (JSONArray) graph.get("edges");

        HashMap<Integer, HashSet<Integer>> forward = new HashMap<Integer, HashSet<Integer>>();
        HashMap<Integer, HashSet<Integer>> backward = new HashMap<Integer, HashSet<Integer>>();
        for(int i = 0; i < nodes.size(); i++) forward.put(i, new HashSet<Integer>());
        for(int i = 0; i < nodes.size(); i++) backward.put(i, new HashSet<Integer>());
        for(Object _edge: edges){
            JSONArray edge = (JSONArray) _edge;
            int st = (Integer) edge.get(0), end = (Integer) edge.get(1);
            forward.get(st).add(end);
            backward.get(end).add(st);
        }


        HashSet<Integer> reachableNodes = biBFS(changeNodes, forward, backward);
        TreeMap<Integer, Integer> blocks = generateBBs(forward, backward, reachableNodes);
        TreeMap<Integer, Integer> sons = new TreeMap<Integer, Integer>();

        JSONObject resJson = new JSONObject();
        JSONArray newNodes = new JSONArray(), newEdges = new JSONArray(), newChanges = new JSONArray();
        HashSet<Integer> newChangesNodes = new HashSet<Integer>();

        HashMap<Integer, Integer> nodeMapping = new HashMap<Integer, Integer>();
        int nodeCounter = 0;
        for(Integer node: blocks.keySet()){
            nodeMapping.put(node, nodeCounter);
            sons.put(blocks.get(node), node);
            nodeCounter++;

            StringBuilder stringBuilder = new StringBuilder();
            int father = node, son = blocks.get(node);
            while(father != son){
                stringBuilder.append(nodes.get(father) + " ");
                father = forward.get(father).iterator().next();
            }
            stringBuilder.append(nodes.get(father));
            newNodes.add(stringBuilder.toString());
        }

        for(Object _edge: edges){
            JSONArray edge = (JSONArray) _edge;
            int st = (Integer) edge.get(0), end = (Integer) edge.get(1);
            if(!sons.containsKey(st) || !blocks.containsKey(end)) continue;
            JSONArray tempArray = new JSONArray();
            tempArray.add(nodeMapping.get(sons.get(st)));
            tempArray.add(nodeMapping.get(end));
            tempArray.add(edge.get(2));
            newEdges.add(tempArray);
        }


        for(Object _node: changeNodes){
            int node = (Integer) _node;
            while(!blocks.containsKey(node)) node = backward.get(node).iterator().next();
            newChangesNodes.add(nodeMapping.get(node));
        }
        newChanges.addAll(newChangesNodes);

        resJson.put("nodes", newNodes);
        resJson.put("edges", newEdges);
        resJson.put("change_nodes", newChanges);
        resJson.put("label", graph.get("label"));
        return resJson;
    }

    public static JSONObject bruteMerge(JSONObject leftGraph, JSONObject rightGraph){
        if(rightGraph == null || !rightGraph.containsKey("nodes") ||
                !rightGraph.containsKey("change_nodes") || !rightGraph.containsKey("edges")) return leftGraph;
        if(leftGraph == null || !leftGraph.containsKey("nodes") ||
                !leftGraph.containsKey("change_nodes") || !leftGraph.containsKey("edges")) return rightGraph;
        JSONObject resJson = new JSONObject();
        JSONArray newNodes = new JSONArray(), newEdges = new JSONArray(), newChanges = new JSONArray();
        JSONArray leftNodes = (JSONArray) leftGraph.get("nodes");
        JSONArray rightNodes = (JSONArray) rightGraph.get("nodes");
        JSONArray leftChangeNodes = (JSONArray) leftGraph.get("change_nodes");
        JSONArray rightChangeNodes = (JSONArray) rightGraph.get("change_nodes");
        JSONArray leftEdges = (JSONArray) leftGraph.get("edges");
        JSONArray rightEdges = (JSONArray) rightGraph.get("edges");

        int offset = leftNodes.size();
        for(Object o: leftNodes) newNodes.add(o);
        for(Object o: rightNodes) newNodes.add(o);
        for(Object o: leftChangeNodes) newChanges.add(((Integer) o) + 0);
        for(Object o: rightChangeNodes) newChanges.add(((Integer) o) + offset);
        for(Object o: leftEdges)
        {
            JSONArray tempArray = new JSONArray();
            tempArray.add(((Integer) ((JSONArray) o).get(0)) + 0);
            tempArray.add(((Integer) ((JSONArray) o).get(1)) + 0);
            tempArray.add(((JSONArray) o).get(2));
            newEdges.add(tempArray);
        }
        for(Object o: rightEdges)
        {
            JSONArray tempArray = new JSONArray();
            tempArray.add(((Integer) ((JSONArray) o).get(0)) + offset);
            tempArray.add(((Integer) ((JSONArray) o).get(1)) + offset);
            tempArray.add(((JSONArray) o).get(2));
            newEdges.add(tempArray);
        }
        resJson.put("nodes", newNodes);
        resJson.put("edges", newEdges);
        resJson.put("change_nodes", newChanges);
        resJson.put("label", leftGraph.get("label"));
        return resJson;
    }

    public static JSONObject changesMerge(JSONObject newGraph, JSONObject oldGraph){
        JSONObject resJson = bruteMerge(newGraph, oldGraph);
        return resJson;
    }

    public static JSONObject filesMerge(ArrayList<JSONObject> fileGraphs){
        if(fileGraphs.size() == 0) return null;
        if(fileGraphs.size() == 1) return fileGraphs.get(0);
        JSONObject baseGraph = fileGraphs.get(0);
        for(int i = 1; i < fileGraphs.size(); i++)
            baseGraph = bruteMerge(baseGraph, fileGraphs.get(i));
        return baseGraph;
//        int nodeSize = ((JSONArray) baseGraph.get("nodes")).size();
//        JSONObject reducedGraph = GIsomorphic.leafGraphReduce(baseGraph);
//        return reducedGraph;
    }

}


==> analyzer/src/main/java/GNN/GNodes.java <==
package GNN;

import org.eclipse.jdt.core.dom.*;
import org.omg.CORBA.PUBLIC_MEMBER;

import java.util.*;

public class GNodes {
    public int nodeTotal = 0;
    public ArrayList<Statement> statements;

    public HashMap<Statement, HashSet<Statement>> duSTMT = new HashMap<>();
    public HashMap<MethodDeclaration, HashSet<String>> parameters = new HashMap<>();
    public HashMap<MethodDeclaration, HashSet<Statement>> duParameter = new HashMap<>();
    public ArrayList<BodyDeclaration> bodies = new ArrayList<BodyDeclaration>();
    public HashMap<Statement, ArrayList<Statement>> successSTMT = new HashMap<Statement, ArrayList<Statement>>();
    public HashMap<Statement, ArrayList<BodyDeclaration>> callSTMT = new HashMap<Statement, ArrayList<BodyDeclaration>>();
    public HashMap<Statement, ArrayList<BodyDeclaration>> unknownCallSTMT = new HashMap<Statement, ArrayList<BodyDeclaration>>();
    public HashMap<BodyDeclaration, ArrayList<BodyDeclaration>> bodyCall = new HashMap<BodyDeclaration, ArrayList<BodyDeclaration>>();
    public HashMap<BodyDeclaration, ArrayList<BodyDeclaration>> bodyFields = new HashMap<BodyDeclaration, ArrayList<BodyDeclaration>>();

    public HashMap<BodyDeclaration, ArrayList<Statement>> entrySTMT = new HashMap<BodyDeclaration, ArrayList<Statement>>();
    public HashMap<BodyDeclaration, ArrayList<Statement>> endSTMT = new HashMap<BodyDeclaration, ArrayList<Statement>>();

    public HashMap<ASTNode, Integer> nodeIDs = new HashMap<ASTNode, Integer>();
    public HashMap<ASTNode, String> nodeNames;

    public HashSet<Integer> changeLines = new HashSet<Integer>();

    public boolean soundChange = false;


    public GNodes() {
    }

    public void initSTMTPosition(ArrayList<Statement> nodes) {
        statements = nodes;
        for(Statement stmt: statements) {
            successSTMT.put(stmt, new ArrayList<Statement>());
            callSTMT.put(stmt, new ArrayList<BodyDeclaration>());
            unknownCallSTMT.put(stmt, new ArrayList<BodyDeclaration>());

            nodeIDs.put(stmt, nodeTotal);
            nodeTotal = nodeTotal + 1;
        }
    }

    public void initBodyPosition(ArrayList<BodyDeclaration> nodes) {
        bodies = nodes;
        for(BodyDeclaration body: nodes) {
            entrySTMT.put(body, new ArrayList<Statement>());
            endSTMT.put(body, new ArrayList<Statement>());
            bodyCall.put(body, new ArrayList<BodyDeclaration>());
            bodyFields.put(body, new ArrayList<BodyDeclaration>());

            nodeIDs.put(body, nodeTotal);
            nodeTotal = nodeTotal + 2;
        }
    }

    public ArrayList<BodyDeclaration> matchCallee(MethodInvocation node) {
        ArrayList<BodyDeclaration> callee = new ArrayList<BodyDeclaration>();
        for(BodyDeclaration body: bodies) {
            if(body instanceof MethodDeclaration) {
                MethodDeclaration method = (MethodDeclaration) body;
                if(method.getName().getIdentifier().equals(node.getName().getIdentifier())) {
                    callee.add(method);
                }
            }
        }
        return callee;
    }

    public void filterName() {
        for(ASTNode node: nodeNames.keySet()) {
            String name = nodeNames.get(node);
            nodeNames.put(node, nodeNames.get(node).replaceAll("\n", " "));
//            nodeNames.replace(node, nodeNames.get(node).replaceAll("\n", " "));
        }
    }

//    public ArrayList<Integer> insertLines = new ArrayList<Integer>();
//    public ArrayList<Integer> deleteLines = new ArrayList<Integer>();
//    public void addInsertDelete(String encodedInsert, String encodedDelete) {
//        String[] insertTokens = encodedInsert.split("-");
//        String[] deleteTokens = encodedDelete.split("-");
//        for(String token: insertTokens) {
//            insertLines.add(Integer.valueOf(token));
//        }
//        for(String token: deleteTokens) {
//            deleteLines.add(Integer.valueOf(token));
//        }
//    }


    public void addChanges(String encodedChanges) {
        if(encodedChanges == null) return;
        String[] changeTokens = encodedChanges.split("-");
        for(String token: changeTokens) {
            if(token.length() < 1) continue;
            changeLines.add(Integer.parseInt(token) + 1);
        }
    }

    public void printST() {
        for(Statement stmt: statements) {
            System.out.println(stmt.getStartPosition());
        }
    }

}


==> analyzer/src/main/java/GNN/GSlice.java <==
package GNN;

import Utils.Pair;
import org.json.simple.JSONArray;
import org.json.simple.JSONObject;

import java.util.*;

public class GSlice {
    public static int maxDistance = -1;
    public static HashSet<Integer> BFS(HashSet<Integer> startNodes, HashMap<Integer, HashSet<Integer>> edges){
        HashSet<Integer> reachableNodes = new HashSet<Integer>();
        Queue<Pair<Integer, Integer>> test = new LinkedList<>();
        for(int node: startNodes) test.add(new Pair<>(node, 0));

        while(!test.isEmpty()){
            Pair<Integer, Integer> head = test.poll();
            if(reachableNodes.contains(head.getKey())) continue;
            if(maxDistance != -1 && head.getValue() > maxDistance) continue;
            reachableNodes.add(head.getKey());
            for(int nextNode: edges.get(head.getKey()))
                test.add(new Pair<>(nextNode, head.getValue() + 1));
        }
        return reachableNodes;
    }

    public static HashSet<Integer> biBFS(HashSet<Integer> changeNodes,
                                         HashMap<Integer, HashSet<Integer>> forward, HashMap<Integer, HashSet<Integer>> backward){
//        HashSet<Integer> startNodes = new HashSet<Integer>(changeNodes);

        HashSet<Integer> reachableNodes = new HashSet<Integer>();
        HashSet<Integer> forwardNodes = BFS(changeNodes, forward);
        HashSet<Integer> backwardNodes = BFS(changeNodes, backward);
        reachableNodes.addAll(forwardNodes);
        reachableNodes.addAll(backwardNodes);

        return reachableNodes;
    }


    public static JSONObject graphReduce(JSONObject graph, int _maxDistance){
        if(graph == null || !graph.containsKey("nodes") ||
                !graph.containsKey("change_nodes") || !graph.containsKey("edges")) return graph;
        maxDistance = _maxDistance;

        JSONArray nodes = (JSONArray) graph.get("nodes");
        JSONArray _changeNodes = (JSONArray) graph.get("change_nodes");
        JSONArray edges = (JSONArray) graph.get("edges");
        HashSet<Integer> changeNodes = new HashSet<>();

        HashMap<Integer, HashSet<Integer>> forward = new HashMap<Integer, HashSet<Integer>>();
        HashMap<Integer, HashSet<Integer>> backward = new HashMap<Integer, HashSet<Integer>>();
        for(int i = 0; i < nodes.size(); i++) forward.put(i, new HashSet<Integer>());
        for(int i = 0; i < nodes.size(); i++) backward.put(i, new HashSet<Integer>());
        for(Object _node: _changeNodes) {
            int node = ((Number) _node).intValue();
            changeNodes.add(node);
        }

        for(Object _edge: edges){
            JSONArray edge = (JSONArray) _edge;
            int st = ((Number) edge.get(0)).intValue(), end = ((Number) edge.get(1)).intValue();
            forward.get(st).add(end);
            backward.get(end).add(st);
        }


        HashSet<Integer> reachableNodes = biBFS(changeNodes, forward, backward);
//        TreeMap<Integer, Integer> blocks = generateBBs(forward, backward, reachableNodes);
//        TreeMap<Integer, Integer> sons = new TreeMap<Integer, Integer>();

        JSONObject resJson = new JSONObject();
        JSONArray newNodes = new JSONArray(), newEdges = new JSONArray(), newChanges = new JSONArray();
        HashSet<Integer> newChangesNodes = new HashSet<Integer>();

        HashMap<Integer, Integer> nodeMapping = new HashMap<Integer, Integer>();
        int nodeCounter = 0;
        for(int node = 0; node < nodes.size(); node++){
            if(!reachableNodes.contains(node)) continue;
            nodeMapping.put(node, nodeCounter);
            newNodes.add(nodes.get(node));
            nodeCounter++;
        }

        for(Object _edge: edges){
            JSONArray edge = (JSONArray) _edge;
            int st = ((Number) edge.get(0)).intValue(), end = ((Number) edge.get(1)).intValue();
            if(!nodeMapping.containsKey(st) || !nodeMapping.containsKey(end)) continue;
            JSONArray tempArray = new JSONArray();
            tempArray.add(nodeMapping.get(st));
            tempArray.add(nodeMapping.get(end));
            tempArray.add(edge.get(2));
            newEdges.add(tempArray);
        }


        for(int node: changeNodes){
            if(!reachableNodes.contains(node)) continue;
            newChangesNodes.add(nodeMapping.get(node));
        }
        newChanges.addAll(newChangesNodes);

        resJson.put("nodes", newNodes);
        resJson.put("edges", newEdges);
        resJson.put("change_nodes", newChanges);
        resJson.put("label", graph.get("label"));
        return resJson;
    }

}


==> analyzer/src/main/java/GNN/NNGraph.java <==
package GNN;


import org.eclipse.jdt.core.dom.*;
import org.json.simple.*;
import visitors.TreeVisitor;

import java.io.File;
import java.io.FileNotFoundException;
import java.io.FileOutputStream;
import java.io.PrintStream;
import java.lang.reflect.Method;
import java.util.*;

import static GNN.GEdge.succEdge;
import static visitors.LiteralVisitor.*;

public class NNGraph {

    public static ArrayList<Integer> generateChanges(GNodes gNodes, CompilationUnit compilationUnit) {
        ArrayList<Integer> changeIDs = new ArrayList<Integer>();

        if(gNodes.soundChange) {
            for(ASTNode node: gNodes.nodeIDs.keySet()) {
                int startNumber = compilationUnit.getLineNumber(node.getStartPosition());
                int endNumber = compilationUnit.getLineNumber(node.getStartPosition() + node.getLength() - 1);
                if(node instanceof Statement) {
                    for (int lineNumber = startNumber; lineNumber <= endNumber; lineNumber++) {
                        if(gNodes.changeLines.contains(lineNumber)) changeIDs.add(gNodes.nodeIDs.get(node));
                    }
                }
                else if(gNodes.changeLines.contains(startNumber)) {
                    changeIDs.add(gNodes.nodeIDs.get(node));
                    if(node instanceof BodyDeclaration) {
                        changeIDs.add(gNodes.nodeIDs.get(node) + 1);
                    }
                }
            }
        }
        else {
            for(ASTNode node: gNodes.nodeIDs.keySet()) {
                int lineNumber = compilationUnit.getLineNumber(node.getStartPosition());
//            System.out.printf("line: %d\n", lineNumber);
                if(!gNodes.changeLines.contains(lineNumber)) continue;
                changeIDs.add(gNodes.nodeIDs.get(node));
                if(node instanceof BodyDeclaration) {
                    changeIDs.add(gNodes.nodeIDs.get(node) + 1);
                }
            }
        }
        return changeIDs;
    }

    public static JSONArray generateChangeJSONS(GNodes gNodes, CompilationUnit compilationUnit) {
        JSONArray jsonArray = new JSONArray();
        ArrayList<Integer> changes = generateChanges(gNodes, compilationUnit);
        jsonArray.addAll(changes);

        return jsonArray;
    }


    public static ArrayList<GEdge> generateMatrix(GNodes gNodes) {
        ArrayList<GEdge> edges = new ArrayList<GEdge>();

        for(Statement stmt: gNodes.successSTMT.keySet()) {
            ArrayList<Statement> succs = gNodes.successSTMT.get(stmt);
            for(Statement next: succs) {
                int left = gNodes.nodeIDs.get(stmt), right = gNodes.nodeIDs.get(next);
                edges.add(new GEdge(left, right, GEdge.succEdge));
//                matrix[left][right] = succEdge;
            }
        }

        for(Statement stmt: gNodes.callSTMT.keySet()) {
            ArrayList<BodyDeclaration> callees = gNodes.callSTMT.get(stmt);
            for(BodyDeclaration callee: callees) {
                int left = gNodes.nodeIDs.get(stmt), right = gNodes.nodeIDs.get(callee);
                edges.add(new GEdge(left, right, GEdge.callEdge));
                edges.add(new GEdge(right + 1, left, GEdge.returnEdge));
//                matrix[left][right] = callEdge;
//                matrix[right + 1][left] = returnEdge;
            }
        }

        for(BodyDeclaration body: gNodes.bodyCall.keySet()) {
            ArrayList<BodyDeclaration> callees = gNodes.bodyCall.get(body);
            for(BodyDeclaration callee: callees) {
                int left = gNodes.nodeIDs.get(body), right = gNodes.nodeIDs.get(callee);
                edges.add(new GEdge(left, right, GEdge.callEdge));
                edges.add(new GEdge(right + 1, left, GEdge.returnEdge));
//                matrix[left][right] = callEdge;
//                matrix[right + 1][left] = returnEdge;
            }
        }

        for(BodyDeclaration body: gNodes.bodyFields.keySet()) {
            ArrayList<BodyDeclaration> fields = gNodes.bodyFields.get(body);
            for(BodyDeclaration field: fields) {
                int left = gNodes.nodeIDs.get(body), right = gNodes.nodeIDs.get(field);
                edges.add(new GEdge(left, right, GEdge.fieldInEdge));
                edges.add(new GEdge(right + 1, left + 1, GEdge.fieldOutEdge));
//                matrix[left][right] = fieldInEdge;
//                matrix[right + 1][left] = fieldOutEdge;
            }
        }


        for(BodyDeclaration body: gNodes.entrySTMT.keySet()) {
            ArrayList<Statement> stmts = gNodes.entrySTMT.get(body);
            for(Statement stmt: stmts) {
                int left = gNodes.nodeIDs.get(body), right = gNodes.nodeIDs.get(stmt);
                edges.add(new GEdge(left, right, GEdge.entryEdge));
//                matrix[left][right] = entryEdge;
            }
        }

        for(BodyDeclaration body: gNodes.endSTMT.keySet()) {
            ArrayList<Statement> stmts = gNodes.endSTMT.get(body);
            for(Statement stmt: stmts) {
                int left = gNodes.nodeIDs.get(body), right = gNodes.nodeIDs.get(stmt);
                edges.add(new GEdge(right, left + 1, GEdge.exitEdge));
//                matrix[right][left + 1] = exitEdge;
            }
        }

        for(BodyDeclaration body: gNodes.bodies) {
            if(gNodes.endSTMT.get(body).size() == 0 && body instanceof MethodDeclaration) {
                int left = gNodes.nodeIDs.get(body);
                edges.add(new GEdge(left, left + 1, GEdge.entryEdge));
                edges.add(new GEdge(left + 1, left, GEdge.exitEdge));
//                matrix[left][left + 1] = entryEdge;
//                matrix[left + 1][left] = exitEdge;
            }
        }

        for(Statement defSTMT: gNodes.duSTMT.keySet()) {
            HashSet<Statement> stmts = gNodes.duSTMT.get(defSTMT);
            for(Statement useSTMT: stmts) {
                int left = gNodes.nodeIDs.get(defSTMT), right = gNodes.nodeIDs.get(useSTMT);
                edges.add(new GEdge(left, right, GEdge.duEdge));
            }
        }

        for(MethodDeclaration methodDeclaration: gNodes.duParameter.keySet()) {
            HashSet<Statement> stmts = gNodes.duParameter.get(methodDeclaration);
            int left = gNodes.nodeIDs.get(methodDeclaration);

            for(Statement useSTMT: stmts) {
                int right = gNodes.nodeIDs.get(useSTMT);
                edges.add(new GEdge(left, right, GEdge.duEdge));
            }
        }

        return edges;
    }

    public static JSONArray generateGraph(GNodes gNodes) {
//        StringBuilder stringBuilder = new StringBuilder();
//        int[][] matrix = generateMatrix(gNodes);
//
//        for(int i = 0; i < gNodes.nodeTotal; i++) {
//            for(int j = 0; j < gNodes.nodeTotal; j++) {
//                stringBuilder.append(matrix[i][j]).append(' ');
//            }
//            stringBuilder.append('\n');
//        }
        JSONArray jsonArray = new JSONArray();
        ArrayList<GEdge> edges = generateMatrix(gNodes);
        for(GEdge gEdge: edges) {
            JSONArray tempArray = new JSONArray();
            tempArray.add(gEdge.src);
            tempArray.add(gEdge.dst);
            tempArray.add(gEdge.kind);
            jsonArray.add(tempArray);

        }

//        for(int i = 0; i < gNodes.nodeTotal; i++) {
//            for(int j = 0; j < gNodes.nodeTotal; j++) {
//                if(matrix[i][j] > 0) {
//                    JSONArray tempArray = new JSONArray();
//                    tempArray.add(i);
//                    tempArray.add(j);
//                    tempArray.add(matrix[i][j]);
//                    jsonArray.add(tempArray);
//                }
//            }
//        }

        return jsonArray;
    }

    public static JSONArray generateInfo(GNodes gNodes, CompilationUnit compilationUnit) {
//        StringBuilder stringBuilder = new StringBuilder();
//        for(BodyDeclaration body: gNodes.bodies) {
//            stringBuilder.append(String.format("%d, Line %d: Entry %s\n",
//                    gNodes.nodeIDs.get(body), compilationUnit.getLineNumber(body.getStartPosition()), gNodes.nodeNames.get(body)));
//            stringBuilder.append(String.format("%d, Line %d: Exit %s\n",
//                    gNodes.nodeIDs.get(body) + 1, compilationUnit.getLineNumber(body.getStartPosition() + body.getLength()), gNodes.nodeNames.get(body)));
//        }
//
//        for(Statement stmt: gNodes.statements) {
//            stringBuilder.append(String.format("%d, Line %d: %s\n",
//                    gNodes.nodeIDs.get(stmt), compilationUnit.getLineNumber(stmt.getStartPosition()), gNodes.nodeNames.get(stmt)));
//        }
        String[] nameLists = new String[gNodes.nodeTotal];
        for(BodyDeclaration body: gNodes.bodies) {
            nameLists[gNodes.nodeIDs.get(body)] = "Entry " + gNodes.nodeNames.get(body);
            nameLists[gNodes.nodeIDs.get(body) + 1] = "Exit " + gNodes.nodeNames.get(body);
        }

        for(Statement stmt: gNodes.statements) {
            nameLists[gNodes.nodeIDs.get(stmt)] = resetLiteral(gNodes.nodeNames.get(stmt));
        }
        JSONArray jsonArray = new JSONArray();
        jsonArray.addAll(Arrays.asList(nameLists));

        return jsonArray;
    }

    public static JSONObject generateOutput(GNodes gNodes, CompilationUnit compilationUnit, String flag) {
        JSONObject jsonObject = new JSONObject();

        JSONArray infos = generateInfo(gNodes, compilationUnit);
        jsonObject.put("nodes", infos);

        JSONArray graphs = generateGraph(gNodes);
        jsonObject.put("edges", graphs);

        JSONArray changes = generateChangeJSONS(gNodes, compilationUnit);
        jsonObject.put("change_nodes", changes);

        jsonObject.put("label", Integer.valueOf(flag));

        return jsonObject;
    }


    public static JSONArray generateFineInfo(GNodes gNodes, TreeVisitor treeVisitor, CompilationUnit compilationUnit) {
        String[] nameLists = new String[treeVisitor.idCounter];

        for(ASTNode node: treeVisitor.nodeID.keySet()) {
            if(treeVisitor.abstractNodes.contains(node)) {
                String[] totalName = node.getClass().getName().split("\\.");
                nameLists[treeVisitor.nodeID.get(node)] = totalName[totalName.length - 1];
            }
            else nameLists[treeVisitor.nodeID.get(node)] = resetLiteral(node.toString());
        }
        JSONArray jsonArray = new JSONArray();
        jsonArray.addAll(Arrays.asList(nameLists));


        return jsonArray;
    }

    public static JSONArray generateFineGraph(GNodes gNodes, TreeVisitor treeVisitor) {
        ArrayList<GEdge> edges = new ArrayList<GEdge>();

        for(ASTNode node: treeVisitor.nodeID.keySet()) {
            if(node.getParent() == null) continue;
            int left = treeVisitor.nodeID.get(node.getParent()), right = treeVisitor.nodeID.get(node);
            edges.add(new GEdge(left, right, GEdge.astEdge));
        }

        for(Statement stmt: gNodes.successSTMT.keySet()) {
            ArrayList<Statement> succs = gNodes.successSTMT.get(stmt);
            for(Statement next: succs) {
                int left = treeVisitor.nodeID.get(stmt), right = treeVisitor.nodeID.get(next);
                edges.add(new GEdge(left, right, GEdge.succEdge));
//                matrix[left][right] = succEdge;
            }
        }

        for(Statement stmt: gNodes.callSTMT.keySet()) {
            ArrayList<BodyDeclaration> callees = gNodes.callSTMT.get(stmt);
            for(BodyDeclaration callee: callees) {
                int left = treeVisitor.nodeID.get(stmt), right = treeVisitor.nodeID.get(callee);
                edges.add(new GEdge(left, right, GEdge.callEdge));
//                edges.add(new GEdge(right + 1, left, GEdge.returnEdge));
//                matrix[left][right] = callEdge;
//                matrix[right + 1][left] = returnEdge;
            }
        }

        for(BodyDeclaration body: gNodes.bodyCall.keySet()) {
            ArrayList<BodyDeclaration> callees = gNodes.bodyCall.get(body);
            for(BodyDeclaration callee: callees) {
                int left = treeVisitor.nodeID.get(body), right = treeVisitor.nodeID.get(callee);
                edges.add(new GEdge(left, right, GEdge.callEdge));
//                edges.add(new GEdge(right + 1, left, GEdge.returnEdge));
//                matrix[left][right] = callEdge;
//                matrix[right + 1][left] = returnEdge;
            }
        }

//        for(BodyDeclaration body: gNodes.bodyFields.keySet()) {
//            ArrayList<BodyDeclaration> fields = gNodes.bodyFields.get(body);
//            for(BodyDeclaration field: fields) {
//                int left = treeVisitor.nodeID.get(body), right = treeVisitor.nodeID.get(field);
//                edges.add(new GEdge(left, right, GEdge.fieldInEdge));
//                edges.add(new GEdge(right + 1, left + 1, GEdge.fieldOutEdge));
////                matrix[left][right] = fieldInEdge;
////                matrix[right + 1][left] = fieldOutEdge;
//            }
//        }


//        for(BodyDeclaration body: gNodes.entrySTMT.keySet()) {
//            ArrayList<Statement> stmts = gNodes.entrySTMT.get(body);
//            for(Statement stmt: stmts) {
//                int left = treeVisitor.nodeID.get(body), right = treeVisitor.nodeID.get(stmt);
//                edges.add(new GEdge(left, right, GEdge.entryEdge));
////                matrix[left][right] = entryEdge;
//            }
//        }

        for(BodyDeclaration body: gNodes.endSTMT.keySet()) {
            ArrayList<Statement> stmts = gNodes.endSTMT.get(body);
            for(Statement stmt: stmts) {
                int left = treeVisitor.nodeID.get(body), right = treeVisitor.nodeID.get(stmt);
                edges.add(new GEdge(right, left, GEdge.exitEdge));
//                matrix[right][left + 1] = exitEdge;
            }
        }

//        for(BodyDeclaration body: gNodes.bodies) {
//            if(gNodes.endSTMT.get(body).size() == 0 && body instanceof MethodDeclaration) {
//                int left = treeVisitor.nodeID.get(body);
//                edges.add(new GEdge(left, left + 1, GEdge.entryEdge));
//                edges.add(new GEdge(left + 1, left, GEdge.exitEdge));
////                matrix[left][left + 1] = entryEdge;
////                matrix[left + 1][left] = exitEdge;
//            }
//        }

        for(Statement defSTMT: gNodes.duSTMT.keySet()) {
            HashSet<Statement> stmts = gNodes.duSTMT.get(defSTMT);
            for(Statement useSTMT: stmts) {
                int left = treeVisitor.nodeID.get(defSTMT), right = treeVisitor.nodeID.get(useSTMT);
                edges.add(new GEdge(left, right, GEdge.duEdge));
            }
        }

        for(MethodDeclaration methodDeclaration: gNodes.duParameter.keySet()) {
            HashSet<Statement> stmts = gNodes.duParameter.get(methodDeclaration);
            int left = treeVisitor.nodeID.get(methodDeclaration);

            for(Statement useSTMT: stmts) {
                int right = treeVisitor.nodeID.get(useSTMT);
                edges.add(new GEdge(left, right, GEdge.duEdge));
            }
        }

        JSONArray jsonArray = new JSONArray();
        for(GEdge gEdge: edges) {
            JSONArray tempArray = new JSONArray();
            tempArray.add(gEdge.src);
            tempArray.add(gEdge.dst);
            tempArray.add(gEdge.kind);
            jsonArray.add(tempArray);

        }
        return jsonArray;
    }


    public static JSONArray generateFineChangeJSONS(GNodes gNodes, TreeVisitor treeVisitor, CompilationUnit compilationUnit) {
        ArrayList<Integer> changes = new ArrayList<Integer>();
        for(ASTNode node: treeVisitor.nodeID.keySet()) {
            int lineNumber = compilationUnit.getLineNumber(node.getStartPosition());
//            System.out.printf("line: %d\n", lineNumber);
            if(!gNodes.changeLines.contains(lineNumber)) continue;
            changes.add(treeVisitor.nodeID.get(node));
        }

        JSONArray jsonArray = new JSONArray();
//        ArrayList<Integer> changes = generateChanges(gNodes, compilationUnit);
        jsonArray.addAll(changes);

        return jsonArray;
    }



    public static JSONObject generateFineOutput(GNodes gNodes, TreeVisitor treeVisitor, CompilationUnit compilationUnit, String flag) {
        JSONObject jsonObject = new JSONObject();

        JSONArray infos = generateFineInfo(gNodes, treeVisitor, compilationUnit);
        jsonObject.put("nodes", infos);

        JSONArray graphs = generateFineGraph(gNodes, treeVisitor);
        jsonObject.put("edges", graphs);

        JSONArray changes = generateFineChangeJSONS(gNodes, treeVisitor, compilationUnit);
        jsonObject.put("change_nodes", changes);

        jsonObject.put("label", Integer.valueOf(flag));

        return jsonObject;
    }


    public static void writeTo(String filePath, GNodes gNodes, CompilationUnit compilationUnit, String flag) {
        JSONObject jsonRes = generateOutput(gNodes, compilationUnit, flag);
        try {
            PrintStream ps = new PrintStream(
                    new FileOutputStream(new File(filePath)));
            ps.print(jsonRes.toString());
            ps.close();
        } catch (FileNotFoundException e) {
            e.printStackTrace();
        }

    }
}


==> analyzer/src/main/java/GraphConstructor.java <==

import GNN.DFGgenerator;
import GNN.GNodes;
import GNN.NNGraph;
import org.eclipse.jdt.core.dom.*;
import org.json.simple.JSONObject;
import visitors.*;

import java.io.*;
import java.util.ArrayList;
import java.util.HashSet;

import static Utils.IOUtil.*;


public class GraphConstructor {
    public static JSONObject graphConstruct(String filePath, String encodedChanges, String label) throws IOException {
//        System.out.println("wow");

//        if(args.length < 4) {
//            System.out.println("more parameters");
//            return;
//        }
//        System.out.printf("Start analyzing %s, outputPath: %s\n", args[0], args[1]);

        String inputString = readFileToString(filePath);

//        String encodedInsert = "", encodedDelete = "";
//        if(args.length >= 4) {
//            encodedInsert = args[2];
//            encodedDelete = args[3];
//        }


        ASTParser parser = ASTParser.newParser(AST.JLS8);
        parser.setSource(inputString.toCharArray());
        CompilationUnit compilationUnit = (CompilationUnit) parser.createAST(null);

//        System.out.println(compilationUnit.toString());

        NodeVisitor nodeVisitor = new NodeVisitor();
        compilationUnit.accept(nodeVisitor);


        AbstractSTMTVisitor abstractSTMTVisitor = new AbstractSTMTVisitor();
        compilationUnit.accept(abstractSTMTVisitor);

        GNodes gNodes = new GNodes();
        gNodes.initBodyPosition(abstractSTMTVisitor.bodies);
        gNodes.initSTMTPosition(abstractSTMTVisitor.statements);
        gNodes.addChanges(encodedChanges);

        STMTVisitor stmtVisitor = new STMTVisitor(gNodes);
        compilationUnit.accept(stmtVisitor);

        ParameterVisitor parameterVisitor = new ParameterVisitor(gNodes);
        compilationUnit.accept(parameterVisitor);

        DFGVisitor dfgVisitor = new DFGVisitor();
        for(Statement statement: gNodes.statements){
            dfgVisitor.useVars.put(statement, new HashSet<>());
            dfgVisitor.defVars.put(statement, new HashSet<>());
            dfgVisitor.curStmt = statement;

            statement.accept(dfgVisitor);
        }
//        compilationUnit.accept(dfgVisitor);
        DFGgenerator.DFGanalysis(gNodes, dfgVisitor);


        CGVisitor cgVisitor = new CGVisitor(gNodes);
        compilationUnit.accept(cgVisitor);


        NameVisitor nameVisitor = new NameVisitor(gNodes);
        compilationUnit.accept(nameVisitor);

        gNodes.filterName();


//        NodeVisitor nodeVisitor = new NodeVisitor();
//        compilationUnit.accept(nodeVisitor);
//        System.out.println(cgVisitor.nodes.size());

//        stmtVisitor.statements.get(0).getStartPosition();
//        ExpressionStatement statement = (ExpressionStatement) stmtVisitor.statements.get(13);
//        MethodInvocation methodInvocation = (MethodInvocation) statement.getExpression();
//        methodInvocation.resolveMethodBinding();

        JSONObject jsonRes = NNGraph.generateOutput(gNodes, compilationUnit, label);
        return jsonRes;
    }

    public static JSONObject fineGraphConstruct(String filePath, String encodedChanges, String label) throws IOException {
//        System.out.println("wow");

//        if(args.length < 4) {
//            System.out.println("more parameters");
//            return;
//        }
//        System.out.printf("Start analyzing %s, outputPath: %s\n", args[0], args[1]);

        String inputString = readFileToString(filePath);

//        String encodedInsert = "", encodedDelete = "";
//        if(args.length >= 4) {
//            encodedInsert = args[2];
//            encodedDelete = args[3];
//        }


        ASTParser parser = ASTParser.newParser(AST.JLS8);
        parser.setSource(inputString.toCharArray());
        CompilationUnit compilationUnit = (CompilationUnit) parser.createAST(null);

//        System.out.println(compilationUnit.toString());

        TreeVisitor treeVisitor = new TreeVisitor();
        compilationUnit.accept(treeVisitor);

        NodeVisitor nodeVisitor = new NodeVisitor();
        compilationUnit.accept(nodeVisitor);


        AbstractSTMTVisitor abstractSTMTVisitor = new AbstractSTMTVisitor();
        compilationUnit.accept(abstractSTMTVisitor);

        GNodes gNodes = new GNodes();
        gNodes.initBodyPosition(abstractSTMTVisitor.bodies);
        gNodes.initSTMTPosition(abstractSTMTVisitor.statements);
        gNodes.addChanges(encodedChanges);

        STMTVisitor stmtVisitor = new STMTVisitor(gNodes);
        compilationUnit.accept(stmtVisitor);

        ParameterVisitor parameterVisitor = new ParameterVisitor(gNodes);
        compilationUnit.accept(parameterVisitor);

        DFGVisitor dfgVisitor = new DFGVisitor();
        for(Statement statement: gNodes.statements){
            dfgVisitor.useVars.put(statement, new HashSet<>());
            dfgVisitor.defVars.put(statement, new HashSet<>());
            dfgVisitor.curStmt = statement;

            statement.accept(dfgVisitor);
        }
//        compilationUnit.accept(dfgVisitor);
        DFGgenerator.DFGanalysis(gNodes, dfgVisitor);


        CGVisitor cgVisitor = new CGVisitor(gNodes);
        compilationUnit.accept(cgVisitor);


        NameVisitor nameVisitor = new NameVisitor(gNodes);
        compilationUnit.accept(nameVisitor);

        gNodes.filterName();


//        NodeVisitor nodeVisitor = new NodeVisitor();
//        compilationUnit.accept(nodeVisitor);
//        System.out.println(cgVisitor.nodes.size());

//        stmtVisitor.statements.get(0).getStartPosition();
//        ExpressionStatement statement = (ExpressionStatement) stmtVisitor.statements.get(13);
//        MethodInvocation methodInvocation = (MethodInvocation) statement.getExpression();
//        methodInvocation.resolveMethodBinding();

        JSONObject jsonRes = NNGraph.generateFineOutput(gNodes, treeVisitor, compilationUnit, label);
        return jsonRes;
    }

    public static void main(String[] args) throws IOException {
//        System.out.println("wow");

        if(args.length < 4) {
            System.out.println("more parameters");
            return;
        }
        System.out.printf("Start analyzing %s, outputPath: %s\n", args[0], args[1]);

        String inputString = readFileToString(args[0]);

//        String encodedInsert = "", encodedDelete = "";
//        if(args.length >= 4) {
//            encodedInsert = args[2];
//            encodedDelete = args[3];
//        }
        String encodedChanges = args[2];


        ASTParser parser = ASTParser.newParser(AST.JLS8);
        parser.setSource(inputString.toCharArray());
        CompilationUnit compilationUnit = (CompilationUnit) parser.createAST(null);

//        System.out.println(compilationUnit.toString());

        NodeVisitor nodeVisitor = new NodeVisitor();
        compilationUnit.accept(nodeVisitor);


        AbstractSTMTVisitor abstractSTMTVisitor = new AbstractSTMTVisitor();
        compilationUnit.accept(abstractSTMTVisitor);

        GNodes gNodes = new GNodes();
        gNodes.initBodyPosition(abstractSTMTVisitor.bodies);
        gNodes.initSTMTPosition(abstractSTMTVisitor.statements);
        gNodes.addChanges(encodedChanges);

        STMTVisitor stmtVisitor = new STMTVisitor(gNodes);
        compilationUnit.accept(stmtVisitor);

        CGVisitor cgVisitor = new CGVisitor(gNodes);
        compilationUnit.accept(cgVisitor);

        NameVisitor nameVisitor = new NameVisitor(gNodes);
        compilationUnit.accept(nameVisitor);

        gNodes.filterName();


//        NodeVisitor nodeVisitor = new NodeVisitor();
//        compilationUnit.accept(nodeVisitor);
//        System.out.println(cgVisitor.nodes.size());

//        stmtVisitor.statements.get(0).getStartPosition();
//        ExpressionStatement statement = (ExpressionStatement) stmtVisitor.statements.get(13);
//        MethodInvocation methodInvocation = (MethodInvocation) statement.getExpression();
//        methodInvocation.resolveMethodBinding();

        JSONObject jsonRes = NNGraph.generateOutput(gNodes, compilationUnit, args[3]);
        NNGraph.writeTo(args[1], gNodes, compilationUnit, args[3]);
        System.out.println("finished!\n");
    }
}


==> analyzer/src/main/java/Utils/CSVReader.java <==
package Utils;

import org.json.simple.JSONArray;
import org.json.simple.JSONObject;

import java.io.*;
import java.util.*;

public class CSVReader {
    static public HashMap<String, Integer> edgeType = new HashMap<String, Integer>() {
        {
            put("IS_AST_PARENT", 1);
            put("IS_CLASS_OF", 2);
            put("FLOWS_TO", 3);
            put("DEF", 4);
            put("USE", 5);
            put("REACHES", 6);
            put("CONTROLS", 7);
            put("DECLARES", 8);
            put("DOM", 9);
            put("POST_DOM", 10);
            put("IS_FUNCTION_OF_AST", 11);
            put("IS_FUNCTION_OF_CFG", 12);
        }
    };

    public String path, label;

    public CSVReader(String _path, String _label) {
        path = _path;
        label = _label;
    }

    public ArrayList<Integer> nodeIDs = new ArrayList<>();
    public HashSet<Integer> nonLeafs = new HashSet<>();
    public HashMap<Integer, String> nodeType = new HashMap<>();
    public HashMap<Integer, String> nodeName = new HashMap<>();
    public HashMap<Integer, Integer> nodeLocation = new HashMap<>();
    public HashMap<Integer, ArrayList<Pair<Integer, Integer>>> edges = new HashMap<>();
    public HashSet<Integer> changeLines = new HashSet<Integer>();

    public void addChanges(String encodedChanges) {
        if(encodedChanges == null) return;
        String[] changeTokens = encodedChanges.split("-");
        for(String token: changeTokens) {
            if(token.length() < 1) continue;
            changeLines.add(Integer.parseInt(token) + 1);
        }
    }


    public JSONObject readCSV() throws IOException {
        String nodeFilePath = path + File.separator + "nodes.csv";
        String edgeFilePath = path + File.separator + "edges.csv";

        BufferedReader reader = new BufferedReader(new FileReader(nodeFilePath));
        // read file line by line
        String line = null;
        Scanner scanner = null;

        while ((line = reader.readLine()) != null) {
            if(!line.contains("ANR")) continue;
            String[] lineValues = line.split("\t");
            if(lineValues.length <= 3) continue;
            int nodeID = Integer.parseInt(lineValues[1]);
            nodeIDs.add(nodeID);
            nodeType.put(nodeID, lineValues[2]);
            nodeName.put(nodeID, lineValues[3]);
            if(lineValues.length < 5 || lineValues[4].split(":").length < 2) continue;
            int lineNumber = Integer.parseInt(lineValues[4].split(":")[0]);
            nodeLocation.put(nodeID, lineNumber);
        }

        for(Integer nodeID: nodeIDs) {
            edges.put(nodeID, new ArrayList<>());
        }

        //close reader
        reader.close();

        reader = new BufferedReader(new FileReader(edgeFilePath));
        while ((line = reader.readLine()) != null) {
            if(line.contains("start")) continue;
            String[] lineValues = line.split("\t");
            if(lineValues.length < 3 || !edgeType.containsKey(lineValues[2])) continue;
            int st = Integer.parseInt(lineValues[0]), end = Integer.parseInt(lineValues[1]), type = edgeType.get(lineValues[2]);
            if(!nodeIDs.contains(st) || !nodeIDs.contains(end)) continue;
            edges.get(st).add(new Pair<>(end, type));
            nonLeafs.add(st);
        }
        reader.close();

        int counter = 0;
        HashMap<Integer, Integer> line2Index = new HashMap<>();

        JSONObject resJson = new JSONObject();
        JSONArray newNodes = new JSONArray(), newEdges = new JSONArray(), newChanges = new JSONArray();
        for(int nodeID: nodeIDs) {
            if(nonLeafs.contains(nodeID)) newNodes.add(nodeName.get(nodeID));
            else newNodes.add(nodeName.get(nodeID));
            line2Index.put(nodeID, counter);
            counter++;
        }

        HashSet<Integer> changes = new HashSet<>();
        Queue<Integer> test = new LinkedList<>();
        for(int nodeID: nodeIDs) {
            if(!nodeLocation.containsKey(nodeID)) continue;
            int nodeLine = nodeLocation.get(nodeID);
            if(changeLines.contains(nodeLine)) test.add(nodeID);
        }

        while(!test.isEmpty()) {
            int head = test.poll();
            if(changes.contains(head)) continue;
            changes.add(head);
            for(Pair<Integer, Integer> end: edges.get(head)) {
                if(nodeLocation.containsKey(end.getKey())) continue;
                test.add(end.getKey());
            }
        }
        for(Integer nodeID: changes) newChanges.add(line2Index.get(nodeID));

        for(Integer st: edges.keySet()) {
            for(Pair<Integer, Integer> end: edges.get(st)){
                JSONArray tempArray = new JSONArray();
                tempArray.add(line2Index.get(st));
                tempArray.add(line2Index.get(end.getKey()));
                tempArray.add(end.getValue());
                newEdges.add(tempArray);
            }
        }

        resJson.put("nodes", newNodes);
        resJson.put("edges", newEdges);
        resJson.put("change_nodes", newChanges);
        resJson.put("label", label);
        return resJson;
    }

}


==> analyzer/src/main/java/Utils/CommandLineParser.java <==
package Utils;

import java.util.*;

public class CommandLineParser {
    List<String> args = new ArrayList<>();
    HashMap<String, String> map = new HashMap<>();
    Set<String> flags = new HashSet<>();

    public CommandLineParser(String arguments[]) {
        this.args = Arrays.asList(arguments);
        map();
    }

    // Return argument names
    public Set<String> getArgumentNames() {
        Set<String> argumentNames = new HashSet<>();
        argumentNames.addAll(flags);
        argumentNames.addAll(map.keySet());
        return argumentNames;
    }

    // Check if flag is given
    public boolean containFlag(String flagName) {
        return flags.contains(flagName);
    }

    // Return argument value for particular argument name
    public String getArgumentValue(String argumentName) {
        return map.getOrDefault(argumentName, null);
    }

    public String getArgumentValue(String argumentName, String defaultValue) {
        return map.getOrDefault(argumentName, defaultValue);
    }

    // Map the flags and argument names with the values
    public void map() {
        for (String arg : args) {
            int index = args.indexOf(arg);
            if (arg.startsWith("-")) {
                if (index == (args.size() - 1)) {
                    flags.add(arg.replace("-", ""));
                } else if (args.get(index + 1).startsWith("-")) {
                    flags.add(arg.replace("-", ""));
                } else {
                    map.put(arg.replace("-", ""), args.get(index + 1));
                }
            }
        }
    }
}


==> analyzer/src/main/java/Utils/IOUtil.java <==
package Utils;

import GNN.GNodes;
import org.eclipse.jdt.core.dom.CompilationUnit;
import org.json.simple.JSONObject;

import java.io.*;
import java.nio.Buffer;
import java.util.ArrayList;

public class IOUtil {
    //add the mapping from index to line number;
    public static String readFileToString(String filePath) throws IOException{
        StringBuilder fileData = new StringBuilder();
        BufferedReader reader = new BufferedReader(new FileReader(filePath));
        String inputLine;
//        int numRead=0;
        int lineNumber = 0;
        while((inputLine = reader.readLine()) != null){
//            System.out.printf("read: %d\n", inputLine.length());
//            String readData=String.valueOf(buf,0,numRead);
//            System.out.println(fileData.length());
            fileData.append(inputLine).append('\n');
            lineNumber++;
//            buf=new char[1024];
        }
        reader.close();
        return fileData.toString();
    }

    public static String readPipeToString() throws IOException{
        InputStreamReader inputStreamReader = new InputStreamReader(System.in);
        BufferedReader bufferedReader = new BufferedReader(inputStreamReader);
        String line;
        StringBuilder stringBuilder = new StringBuilder();
        while((line = bufferedReader.readLine()) != null) {
            stringBuilder.append(line);
        }
        bufferedReader.close();
        return bufferedReader.toString();
    }

    public static ArrayList<String> getFiles(String pathFileName) throws IOException {
        ArrayList<String> files = new ArrayList<String>();
        File pathFile = new File(pathFileName);
        File[] fileList = pathFile.listFiles();
        if(fileList == null || fileList.length == 0) return null;
        for(File file: fileList) {
            files.add(file.getName());
        }
        return files;
    }

    public static void writeTo(JSONObject jsonRes, String filePath) {
        try {
            PrintStream ps = new PrintStream(
                    new FileOutputStream(new File(filePath)));
            ps.print(jsonRes.toString());
            ps.close();
        } catch (FileNotFoundException e) {
            e.printStackTrace();
        }

    }

}


==> analyzer/src/main/java/Utils/Pair.java <==
package Utils;

import java.io.*;

public class Pair<K,V> implements Serializable {

    /**
     * Key of this <code>Pair</code>.
     */
    private K key;

    /**
     * Gets the key for this pair.
     * @return key for this pair
     */
    public K getKey() { return key; }

    /**
     * Value of this this <code>Pair</code>.
     */
    private V value;

    /**
     * Gets the value for this pair.
     * @return value for this pair
     */
    public V getValue() { return value; }

    /**
     * Creates a new pair
     * @param key The key for this pair
     * @param value The value to use for this pair
     */
    public Pair(K key, V value) {
        this.key = key;
        this.value = value;
    }

    /**
     * <p><code>String</code> representation of this
     * <code>Pair</code>.</p>
     *
     * <p>The default name/value delimiter '=' is always used.</p>
     *
     *  @return <code>String</code> representation of this <code>Pair</code>
     */
    @Override
    public String toString() {
        return key + "=" + value;
    }

    /**
     * <p>Generate a hash code for this <code>Pair</code>.</p>
     *
     * <p>The hash code is calculated using both the name and
     * the value of the <code>Pair</code>.</p>
     *
     * @return hash code for this <code>Pair</code>
     */
    @Override
    public int hashCode() {
        // name's hashCode is multiplied by an arbitrary prime number (13)
        // in order to make sure there is a difference in the hashCode between
        // these two parameters:
        //  name: a  value: aa
        //  name: aa value: a
        return key.hashCode() * 13 + (value == null ? 0 : value.hashCode());
    }

    /**
     * <p>Test this <code>Pair</code> for equality with another
     * <code>Object</code>.</p>
     *
     * <p>If the <code>Object</code> to be tested is not a
     * <code>Pair</code> or is <code>null</code>, then this method
     * returns <code>false</code>.</p>
     *
     * <p>Two <code>Pair</code>s are considered equal if and only if
     * both the names and values are equal.</p>
     *
     * @param o the <code>Object</code> to test for
     * equality with this <code>Pair</code>
     * @return <code>true</code> if the given <code>Object</code> is
     * equal to this <code>Pair</code> else <code>false</code>
     */
    @Override
    public boolean equals(Object o) {
        if (this == o) return true;
        if (o instanceof Pair) {
            Pair pair = (Pair) o;
            if (key != null ? !key.equals(pair.key) : pair.key != null) return false;
            if (value != null ? !value.equals(pair.value) : pair.value != null) return false;
            return true;
        }
        return false;
    }
}



==> analyzer/src/main/java/commitConstructor.java <==
import GNN.*;
import Utils.CommandLineParser;
import Utils.IOUtil;
import org.eclipse.jdt.core.dom.AST;
import org.eclipse.jdt.core.dom.ASTParser;
import org.eclipse.jdt.core.dom.CompilationUnit;
import org.eclipse.jdt.core.dom.Statement;
import org.json.simple.JSONArray;
import org.json.simple.JSONObject;
import org.json.simple.parser.JSONParser;
import org.json.simple.parser.ParseException;
import visitors.*;

import java.io.File;
import java.io.IOException;
import java.util.ArrayList;
import java.util.HashSet;

public class commitConstructor {

//    public static boolean soundChange = false;

    public static JSONObject graphConstruct(String inputFile, HashSet<Integer> changeLines, CommandLineParser commandLineParser) throws IOException {


        ASTParser parser = ASTParser.newParser(AST.JLS8);
        parser.setSource(inputFile.toCharArray());
        CompilationUnit compilationUnit = (CompilationUnit) parser.createAST(null);

//        System.out.println(compilationUnit.toString());

        NodeVisitor nodeVisitor = new NodeVisitor();
        compilationUnit.accept(nodeVisitor);


        AbstractSTMTVisitor abstractSTMTVisitor = new AbstractSTMTVisitor();
        compilationUnit.accept(abstractSTMTVisitor);

        GNodes gNodes = new GNodes();
        gNodes.initBodyPosition(abstractSTMTVisitor.bodies);
        gNodes.initSTMTPosition(abstractSTMTVisitor.statements);
        gNodes.changeLines.addAll(changeLines);

        STMTVisitor stmtVisitor = new STMTVisitor(gNodes);
        compilationUnit.accept(stmtVisitor);

        ParameterVisitor parameterVisitor = new ParameterVisitor(gNodes);
        compilationUnit.accept(parameterVisitor);

        DFGVisitor dfgVisitor = new DFGVisitor();
        for(Statement statement: gNodes.statements){
            dfgVisitor.useVars.put(statement, new HashSet<>());
            dfgVisitor.defVars.put(statement, new HashSet<>());
            dfgVisitor.curStmt = statement;

            statement.accept(dfgVisitor);
        }
//        compilationUnit.accept(dfgVisitor);
        DFGgenerator.DFGanalysis(gNodes, dfgVisitor);


        CGVisitor cgVisitor = new CGVisitor(gNodes);
        compilationUnit.accept(cgVisitor);

        LiteralVisitor literalVisitor = new LiteralVisitor(commandLineParser.getArgumentValue("literalLevel", "2"));
        compilationUnit.accept(literalVisitor);

        NameVisitor nameVisitor = new NameVisitor(gNodes);
        compilationUnit.accept(nameVisitor);
//        nameVisitor.resetLiteral();

        gNodes.filterName();


//        NodeVisitor nodeVisitor = new NodeVisitor();
//        compilationUnit.accept(nodeVisitor);
//        System.out.println(cgVisitor.nodes.size());

//        stmtVisitor.statements.get(0).getStartPosition();
//        ExpressionStatement statement = (ExpressionStatement) stmtVisitor.statements.get(13);
//        MethodInvocation methodInvocation = (MethodInvocation) statement.getExpression();
//        methodInvocation.resolveMethodBinding();
        String label = commandLineParser.getArgumentValue("label");
        if(commandLineParser.containFlag("soundChange")) gNodes.soundChange = true;

        JSONObject jsonRes = NNGraph.generateOutput(gNodes, compilationUnit, label);
        return jsonRes;
    }

    public static JSONObject fineGraphConstruct(String inputFile, HashSet<Integer> changeLines, CommandLineParser commandLineParser) throws IOException {


        ASTParser parser = ASTParser.newParser(AST.JLS8);
        parser.setSource(inputFile.toCharArray());
        CompilationUnit compilationUnit = (CompilationUnit) parser.createAST(null);

//        System.out.println(compilationUnit.toString());

        TreeVisitor treeVisitor = new TreeVisitor();
        compilationUnit.accept(treeVisitor);

        NodeVisitor nodeVisitor = new NodeVisitor();
        compilationUnit.accept(nodeVisitor);


        AbstractSTMTVisitor abstractSTMTVisitor = new AbstractSTMTVisitor();
        compilationUnit.accept(abstractSTMTVisitor);

        GNodes gNodes = new GNodes();
        gNodes.initBodyPosition(abstractSTMTVisitor.bodies);
        gNodes.initSTMTPosition(abstractSTMTVisitor.statements);
        gNodes.changeLines.addAll(changeLines);

        STMTVisitor stmtVisitor = new STMTVisitor(gNodes);
        compilationUnit.accept(stmtVisitor);

        ParameterVisitor parameterVisitor = new ParameterVisitor(gNodes);
        compilationUnit.accept(parameterVisitor);

        DFGVisitor dfgVisitor = new DFGVisitor();
        for(Statement statement: gNodes.statements){
            dfgVisitor.useVars.put(statement, new HashSet<>());
            dfgVisitor.defVars.put(statement, new HashSet<>());
            dfgVisitor.curStmt = statement;

            statement.accept(dfgVisitor);
        }
//        compilationUnit.accept(dfgVisitor);
        DFGgenerator.DFGanalysis(gNodes, dfgVisitor);


        CGVisitor cgVisitor = new CGVisitor(gNodes);
        compilationUnit.accept(cgVisitor);

        LiteralVisitor literalVisitor = new LiteralVisitor(commandLineParser.getArgumentValue("literalLevel", "2"));
        compilationUnit.accept(literalVisitor);

        NameVisitor nameVisitor = new NameVisitor(gNodes);
        compilationUnit.accept(nameVisitor);
//        nameVisitor.resetLiteral();

        gNodes.filterName();


        String label = commandLineParser.getArgumentValue("label");
        if(commandLineParser.containFlag("soundChange")) gNodes.soundChange = true;

        JSONObject jsonRes = NNGraph.generateFineOutput(gNodes, treeVisitor, compilationUnit, label);
        return jsonRes;
    }



    public static HashSet<Integer> generateChangeLines(JSONObject jsonFile) {
        HashSet<Integer> changeLines = new HashSet<>();
        if(jsonFile.containsKey("changed_lines")) {
            JSONArray changeArray = (JSONArray) jsonFile.get("changed_lines");
            for(Object _turple: changeArray) {
                if(_turple instanceof Number) {
                    int lineNumber = ((Number) _turple).intValue();
                    changeLines.add(lineNumber);
                }
                else {
                    JSONArray turple = (JSONArray) _turple;
                    int lineNumber = ((Number) turple.get(0)).intValue();
                    changeLines.add(lineNumber);
                }
            }
        }
        return changeLines;
    }

    public static boolean existJavaFile(JSONObject jsonObject) {
        if(!jsonObject.containsKey("source_code") || !jsonObject.containsKey("file_name")) return false;
        String fileName = (String) jsonObject.get("file_name");
        return fileName.endsWith(".java");
    }

    public static void main(String[] args) throws IOException, ParseException {
        JSONObject outputJson = new JSONObject();
        outputJson.put("state", false);

        CommandLineParser commandLineParser = new CommandLineParser(args);
        if(commandLineParser.getArgumentValue("inputDir") == null
//                || commandLineParser.getArgumentValue("outputDir") == null
                || commandLineParser.getArgumentValue("label") == null
                || commandLineParser.getArgumentValue("grain") == null) {
            outputJson.put("logs", "need more parameters, inputDir, outputDir, label, grain!\n");
            System.out.print(outputJson.toString());
            return;
        }

        int maxDistance = -1;
        boolean align = false;

        if(commandLineParser.getArgumentValue("distance") != null)
            maxDistance = Integer.parseInt(commandLineParser.getArgumentValue("distance"));
        if(commandLineParser.containFlag("align")) align = true;

        String dirPath = commandLineParser.getArgumentValue("inputDir");
//        String outputPath = commandLineParser.getArgumentValue("outputDir");
        String label = commandLineParser.getArgumentValue("label");
        String grain = commandLineParser.getArgumentValue("grain");

//        String dirPath = args[0], outputPath = args[1], label = args[2];
//        ArrayList<String> fileNames = IOUtil.getFiles(dirPath);
//        if(fileNames == null || !fileNames.contains("file_changes.json")) {
//            outputJson.put("logs", String.format("No file_changes.json: %s!\n"));
//            System.out.print(outputJson.toString());
//            System.out.printf("No file_changes.json: %s!\n", dirPath);
//            return;
//        }

        String changeFilePath = dirPath;
        String changeFile = IOUtil.readFileToString(changeFilePath);
        JSONArray changeFileJson = (JSONArray) new JSONParser().parse(changeFile);

        ArrayList<JSONObject> oldFileGraphs = new ArrayList<JSONObject>(), newFileGraphs = new ArrayList<JSONObject>();
        for(Object _singleFile: changeFileJson) {
            JSONObject singleFile = (JSONObject) _singleFile;
            if (grain.contains("coarse")) {
                if (singleFile.containsKey("before")) {
                    JSONObject beforeFile = (JSONObject) singleFile.get("before");
                    HashSet<Integer> oldChanges = generateChangeLines(beforeFile);
                    if (existJavaFile(beforeFile)) {
                        String beforeFileString = (String) beforeFile.get("source_code");
                        JSONObject __oldGraph = graphConstruct(beforeFileString, oldChanges, commandLineParser);
                        JSONObject _oldGraph = GMerge.graphReduce(__oldGraph);
                        JSONObject oldGraph = GIsomorphic.graphReduce(_oldGraph);
                        oldFileGraphs.add(oldGraph);
                    }
                }
                if (singleFile.containsKey("after")) {
                    JSONObject afterFile = (JSONObject) singleFile.get("after");
                    HashSet<Integer> newChanges = generateChangeLines(afterFile);
                    if (existJavaFile(afterFile)) {
                        String afterFileString = (String) afterFile.get("source_code");
                        JSONObject __newGraph = graphConstruct(afterFileString, newChanges, commandLineParser);
                        JSONObject _newGraph = GMerge.graphReduce(__newGraph);
                        JSONObject newGraph = GIsomorphic.graphReduce(_newGraph);
//                        JSONObject newGraph = __newGraph;
                        newFileGraphs.add(newGraph);
                    }
                }
            }
            else if (grain.contains("fine")) {
                if (singleFile.containsKey("before")) {
                    JSONObject beforeFile = (JSONObject) singleFile.get("before");
                    HashSet<Integer> oldChanges = generateChangeLines(beforeFile);
                    if (existJavaFile(beforeFile)) {
                        String beforeFileString = (String) beforeFile.get("source_code");
                        JSONObject __oldGraph = fineGraphConstruct(beforeFileString, oldChanges, commandLineParser);
                        JSONObject _oldGraph = GMerge.graphReduce(__oldGraph);
                        JSONObject oldGraph = GIsomorphic.leafGraphReduce(_oldGraph);
                        oldFileGraphs.add(oldGraph);
                    }
                }
                if (singleFile.containsKey("after")) {
                    JSONObject afterFile = (JSONObject) singleFile.get("after");
                    HashSet<Integer> newChanges = generateChangeLines(afterFile);
                    if (existJavaFile(afterFile)) {
                        String afterFileString = (String) afterFile.get("source_code");
                        JSONObject __newGraph = fineGraphConstruct(afterFileString, newChanges, commandLineParser);
                        JSONObject _newGraph = GMerge.graphReduce(__newGraph);
                        JSONObject newGraph = GIsomorphic.leafGraphReduce(_newGraph);
                        newFileGraphs.add(newGraph);
                    }
                }
            }
        }

        JSONObject oldJsonRes, newJsonRes;
        if(grain.contains("coarse")) {
            JSONObject _oldJsonRes = GMerge.filesMerge(oldFileGraphs), _newJsonRes = GMerge.filesMerge(newFileGraphs);
            oldJsonRes = GIsomorphic.graphReduce(_oldJsonRes);
            newJsonRes = GIsomorphic.graphReduce(_newJsonRes);
        }
        else if(grain.contains("fine")) {
            oldJsonRes = GMerge.filesMerge(oldFileGraphs);
            newJsonRes = GMerge.filesMerge(newFileGraphs);
        }
        else {
            outputJson.put("logs", "need grain!\n");
            System.out.print(outputJson.toString());
            return;
        }

        if(maxDistance != -1) {
            oldJsonRes = GSlice.graphReduce(oldJsonRes, maxDistance);
            newJsonRes = GSlice.graphReduce(newJsonRes, maxDistance);
        }

        if (oldJsonRes != null) {
            outputJson.put("old", oldJsonRes);
        }
//            IOUtil.writeTo(oldJsonRes, outputPath + File.separator + "old.json");
        if (newJsonRes != null) {
            outputJson.put("new", oldJsonRes);
        }
//        IOUtil.writeTo(newJsonRes, outputPath + File.separator + "new.json");

        if(grain.contains("coarse")) {
            JSONObject fileGraph = GMerge.changesMerge(newJsonRes, oldJsonRes);
            if(align) fileGraph = GIsomorphic.graphReduce(fileGraph);
            if (fileGraph != null) {
                outputJson.put("merge", fileGraph);
                outputJson.replace("state", true);
            }
//                IOUtil.writeTo(fileGraph, outputPath + File.separator + "merge.json");
        }
        else if(grain.contains("fine")) {
            JSONObject fileGraph = GMerge.changesMerge(newJsonRes, oldJsonRes);
            if(align) fileGraph = GIsomorphic.fineGraphReduce(fileGraph);
            if (fileGraph != null) {
                outputJson.put("merge", fileGraph);
                outputJson.replace("state", true);
            }
//                IOUtil.writeTo(fileGraph, outputPath + File.separator + "merge.json");
        }
        System.out.print(outputJson.toString());

    }
}


==> analyzer/src/main/java/oldCommitConstructor.java <==
import GNN.GIsomorphic;
import GNN.GMerge;
import GNN.GSlice;
import Utils.CommandLineParser;
import Utils.IOUtil;
import org.json.simple.JSONObject;

import java.io.File;
import java.io.IOException;
import java.util.ArrayList;

public class oldCommitConstructor {

    public static void main(String[] args) throws IOException {
        CommandLineParser commandLineParser = new CommandLineParser(args);
        if(commandLineParser.getArgumentValue("inputDir") == null
                || commandLineParser.getArgumentValue("outputDir") == null
                || commandLineParser.getArgumentValue("label") == null
                || commandLineParser.getArgumentValue("grain") == null) {
            System.out.print("need more parameters, inputDir, outputDir, label, grain!\n");
            return;
        }

        int maxDistance = -1;
        boolean align = false;

        if(commandLineParser.getArgumentValue("distance") != null)
            maxDistance = Integer.parseInt(commandLineParser.getArgumentValue("distance"));
        if(commandLineParser.containFlag("align")) align = true;


//        if(args.length < 4){
//            System.out.print("Version 1.5, need 4 parameters!");
//            return;
//        }

        String dirPath = commandLineParser.getArgumentValue("inputDir");
        String outputPath = commandLineParser.getArgumentValue("outputDir");
        String label = commandLineParser.getArgumentValue("label");
        String grain = commandLineParser.getArgumentValue("grain");

//        String dirPath = args[0], outputPath = args[1], label = args[2];
        ArrayList<String> fileNames = IOUtil.getFiles(dirPath);

        ArrayList<JSONObject> oldFileGraphs = new ArrayList<JSONObject>(), newFileGraphs = new ArrayList<JSONObject>();
        for (String fileName : fileNames) {
            if (!fileName.contains("-info.txt")) continue;
            String oldFileName = fileName.replace("-info.txt", "-old.java");
            String newFileName = fileName.replace("-info.txt", "-new.java");
            String oldFilePath = dirPath + File.separator + oldFileName;
            String newFilePath = dirPath + File.separator + newFileName;
            String changeFilePath = dirPath + File.separator + fileName;
            String[] changes = IOUtil.readFileToString(changeFilePath).split("\n");
            String newChange = "", oldChange = "";
            if (changes.length >= 1) newChange = changes[0];
            if (changes.length >= 2) oldChange = changes[1];

//            try
            if(grain.contains("coarse")) {
                JSONObject __newGraph = GraphConstructor.graphConstruct(newFilePath, newChange, label);
                JSONObject __oldGraph = GraphConstructor.graphConstruct(oldFilePath, oldChange, label);
                JSONObject _newGraph = GMerge.graphReduce(__newGraph);
                JSONObject newGraph = GIsomorphic.graphReduce(_newGraph);
                JSONObject _oldGraph = GMerge.graphReduce(__oldGraph);
                JSONObject oldGraph = GIsomorphic.graphReduce(_oldGraph);

//                JSONObject fileGraph = GMerge.changesMerge(newGraph, oldGraph);
                oldFileGraphs.add(oldGraph);
                newFileGraphs.add(newGraph);

                JSONObject _oldJsonRes = GMerge.filesMerge(oldFileGraphs), _newJsonRes = GMerge.filesMerge(newFileGraphs);
                JSONObject oldJsonRes = GIsomorphic.graphReduce(_oldJsonRes);
                JSONObject newJsonRes = GIsomorphic.graphReduce(_newJsonRes);

                if(maxDistance != -1) {
                    oldJsonRes = GSlice.graphReduce(oldJsonRes, maxDistance);
                    newJsonRes = GSlice.graphReduce(newJsonRes, maxDistance);
                }

                if (oldJsonRes != null) IOUtil.writeTo(oldJsonRes, outputPath + File.separator + "old.json");
                if (newJsonRes != null) IOUtil.writeTo(newJsonRes, outputPath + File.separator + "new.json");

                JSONObject fileGraph = GMerge.changesMerge(newJsonRes, oldJsonRes);
                if(align) fileGraph = GIsomorphic.graphReduce(fileGraph);
                if (fileGraph != null) IOUtil.writeTo(fileGraph, outputPath + File.separator + "merge.json");
            }
            else if(grain.contains("fine")) {
                JSONObject __newGraph = GraphConstructor.fineGraphConstruct(newFilePath, newChange, label);
                JSONObject __oldGraph = GraphConstructor.fineGraphConstruct(oldFilePath, oldChange, label);
                JSONObject _newGraph = GMerge.graphReduce(__newGraph);
                JSONObject newGraph = GIsomorphic.leafGraphReduce(_newGraph);
                JSONObject _oldGraph = GMerge.graphReduce(__oldGraph);
                JSONObject oldGraph = GIsomorphic.leafGraphReduce(_oldGraph);

                //                JSONObject fileGraph = GMerge.bruteMerge(newGraph, oldGraph);
                oldFileGraphs.add(oldGraph);
                newFileGraphs.add(newGraph);
                JSONObject oldJsonRes = GMerge.filesMerge(oldFileGraphs), newJsonRes = GMerge.filesMerge(newFileGraphs);

                if(maxDistance != -1) {
                    oldJsonRes = GSlice.graphReduce(oldJsonRes, maxDistance);
                    newJsonRes = GSlice.graphReduce(newJsonRes, maxDistance);
                }

                if (oldJsonRes != null) IOUtil.writeTo(oldJsonRes, outputPath + File.separator + "old.json");
                if (newJsonRes != null) IOUtil.writeTo(newJsonRes, outputPath + File.separator + "new.json");

                JSONObject fileGraph = GMerge.changesMerge(newJsonRes, oldJsonRes);
                if(align) fileGraph = GIsomorphic.fineGraphReduce(fileGraph);
                if (fileGraph != null) IOUtil.writeTo(fileGraph, outputPath + File.separator + "merge.json");
            }
//            catch (Exception e){
//                continue;
//            }
        }
        //        else System.out.printf("Fail: %s\n", args[0]);
    }
}


==> analyzer/src/main/java/pipeConstructor.java <==
import org.json.simple.JSONArray;
import org.json.simple.JSONObject;
import org.json.simple.parser.JSONParser;
import org.json.simple.parser.ParseException;

import com.fasterxml.jackson.databind.JsonNode;
import com.fasterxml.jackson.databind.ObjectMapper;
import com.github.javaparser.JavaParser;
import com.github.javaparser.ParseResult;
import com.github.javaparser.ast.CompilationUnit;
import com.github.javaparser.ast.comments.Comment;

import com.fasterxml.jackson.databind.node.ObjectNode;

import java.io.*;
import java.nio.file.Files;
import java.nio.file.Paths;
import java.util.List;
import java.util.stream.Collectors;



public class pipeConstructor {
    public static void main(String[] args) {
        String inputFilePath = args[0];
        String outputFilePath = args[1];

        try {
            List<String> lines = Files.readAllLines(Paths.get(inputFilePath));
            List<String> processedLines = lines.parallelStream()
                    .map(pipeConstructor::processLine)
                    .collect(Collectors.toList());
            Files.write(Paths.get(outputFilePath), processedLines);

        } catch (IOException e) {
            e.printStackTrace();
        }
    }

    private static String processLine(String line) {
        ObjectMapper mapper = new ObjectMapper();
        try {
            JsonNode rootNode = mapper.readTree(line);

            if (rootNode.has("source_files")) {
                for (JsonNode sourceFile : rootNode.get("source_files")) {
                    removeCommentsFromSourceCode(mapper, sourceFile, "before");
                    removeCommentsFromSourceCode(mapper, sourceFile, "after");
                }
            }
            return mapper.writeValueAsString(rootNode);
        } catch (IOException e) {
            throw new RuntimeException(e);
        }
    }

    private static void removeCommentsFromSourceCode(ObjectMapper mapper, JsonNode sourceFile, String key) {
        if (sourceFile.has(key) && sourceFile.get(key).has("source_code")) {
            String sourceCode = sourceFile.get(key).get("source_code").asText();
            String modifiedSourceCode = removeCommentsFromJavaSource(sourceCode);
            ((ObjectNode) sourceFile.get(key)).put("source_code", modifiedSourceCode);
        }
    }

    private static String removeCommentsFromJavaSource(String sourceCode) {
        try {
            ParseResult<CompilationUnit> result = new JavaParser().parse(sourceCode);
            CompilationUnit cu = result.getResult().get();
            for (Comment comment : cu.getAllComments()) {
                comment.remove();
            }
//            cu.getAllComments().stream().map(Comment::remove);
            return cu.toString();
        } catch (Exception e) {
            // In case of parsing issues, return the original source code
            return sourceCode;
        }
    }

}



==> analyzer/src/main/java/sliceConstructor.java <==
import GNN.GSlice;
import Utils.*;
import org.json.simple.*;
import org.json.simple.parser.JSONParser;
import org.json.simple.parser.ParseException;

import java.io.IOException;


public class sliceConstructor {
    public static void main(String[] args) throws IOException, ParseException {
        CommandLineParser commandLineParser = new CommandLineParser(args);
        if(commandLineParser.getArgumentValue("inputFile") == null
                || commandLineParser.getArgumentValue("outputFile") == null
                || commandLineParser.getArgumentValue("distance") == null) {
                System.out.print("need more parameters, inputFile, outputFile, distance!\n");
                return;
        }
        int maxDistance = Integer.parseInt(commandLineParser.getArgumentValue("distance"));
        String inputFile = IOUtil.readFileToString(commandLineParser.getArgumentValue("inputFile"));
        JSONObject jsonObject = (JSONObject) new JSONParser().parse(inputFile);
        JSONObject reducedJson = GSlice.graphReduce(jsonObject, maxDistance);
        IOUtil.writeTo(reducedJson, commandLineParser.getArgumentValue("outputFile"));
    }


}


==> analyzer/src/main/java/visitors/AbstractSTMTVisitor.java <==
package visitors;

import org.eclipse.jdt.core.dom.*;

import java.util.ArrayList;

public class AbstractSTMTVisitor extends ASTVisitor{
    public ArrayList<Statement> statements;
    public ArrayList<BodyDeclaration> bodies;
    public AbstractSTMTVisitor() {
        super();
        statements = new ArrayList<Statement>();
        bodies = new ArrayList<BodyDeclaration>();
    }

//    public List<Statement> getStatments() {
//        return this.statements;
//    }

    @Override
    public boolean visit(AssertStatement node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(Block node) {
//        statements.add(node); //manually removed block statement
        return super.visit(node);
    }
    @Override
    public boolean visit(BreakStatement node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(ConstructorInvocation node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(ContinueStatement node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(DoStatement node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(EmptyStatement node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(EnhancedForStatement node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(ExpressionStatement node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(ForStatement node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(IfStatement node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(LabeledStatement node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(ReturnStatement node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(SuperConstructorInvocation node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(SwitchCase node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(SwitchStatement node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(SynchronizedStatement node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(ThrowStatement node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(TryStatement node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(TypeDeclarationStatement node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(VariableDeclarationStatement node) {
        statements.add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(WhileStatement node) {
        statements.add(node);
        return super.visit(node);
    }


    //Inter-procedure
    @Override
    public boolean visit(MethodDeclaration node) {
        bodies.add(node);
        return super.visit(node);
    }

    @Override
    public boolean visit(AnnotationTypeDeclaration node) {
        bodies.add(node);
        return super.visit(node);
    }

    @Override
    public boolean visit(EnumDeclaration node) {
        bodies.add(node);
        return super.visit(node);
    }

    @Override
    public boolean visit(TypeDeclaration node) {
        bodies.add(node);
        return super.visit(node);
    }
}


==> analyzer/src/main/java/visitors/CFGVisitor.java <==
package visitors;

import org.eclipse.jdt.core.dom.*;

public class CFGVisitor extends ASTVisitor {


}


==> analyzer/src/main/java/visitors/CGVisitor.java <==
package visitors;

import GNN.GNodes;
import org.eclipse.jdt.core.dom.*;

import java.util.*;

public class CGVisitor extends ASTVisitor {

    public GNodes gNodes;
    public Statement curSTMT;
    public BodyDeclaration curBody;

    public CGVisitor(GNodes _gNodes) {
        super();
        gNodes = _gNodes;
    }

    public void setCurSTMT(Statement node) {
        curSTMT = node;
    }

    @Override
    public boolean visit(MethodInvocation node) {
        if(curSTMT == null && curBody == null) return true;

        ArrayList<BodyDeclaration> callees = gNodes.matchCallee(node);
        if(curSTMT != null) {
            assert gNodes.callSTMT.containsKey(curSTMT);
            gNodes.callSTMT.get(curSTMT).addAll(callees);
        }
        else {
            assert gNodes.bodyCall.containsKey(curBody);
            gNodes.bodyCall.get(curBody).addAll(callees);
        }
        return true;
    }


    @Override
    public boolean visit(AssertStatement node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(Block node) {
//        statements.add(node); //manually removed block statement
        return super.visit(node);
    }
    @Override
    public boolean visit(BreakStatement node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(ConstructorInvocation node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(ContinueStatement node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(DoStatement node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(EmptyStatement node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(EnhancedForStatement node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(ExpressionStatement node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(ForStatement node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(IfStatement node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(LabeledStatement node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(ReturnStatement node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(SuperConstructorInvocation node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(SwitchCase node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(SwitchStatement node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(SynchronizedStatement node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(ThrowStatement node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(TryStatement node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(TypeDeclarationStatement node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(VariableDeclarationStatement node) {
        setCurSTMT(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(WhileStatement node) {
        setCurSTMT(node);
        return super.visit(node);
    }

    //Bodies
    public void setCurBody(BodyDeclaration node) {
        curBody = node;
    }

    @Override
    public boolean visit(MethodDeclaration node) {
        if(curBody != null) {
            gNodes.bodyFields.get(curBody).add(node);
        }
        return super.visit(node);
    }


    @Override
    public boolean visit(AnnotationTypeDeclaration node) {
        setCurBody(node);
        return super.visit(node);
    }

    @Override
    public boolean visit(EnumDeclaration node) {
        setCurBody(node);
        return super.visit(node);
    }

    @Override
    public boolean visit(TypeDeclaration node) {
        setCurBody(node);
        return super.visit(node);
    }


}


==> analyzer/src/main/java/visitors/DFGVisitor.java <==
package visitors;

import GNN.GNodes;
import org.eclipse.jdt.core.dom.*;

import java.util.ArrayList;
import java.util.HashMap;
import java.util.HashSet;


public class DFGVisitor extends ASTVisitor {

    public Statement curStmt;

    public HashMap<Statement, HashSet<String>> useVars = new HashMap<>();
    public HashMap<Statement, HashSet<String>> defVars = new HashMap<>();

    @Override
    public boolean visit(SimpleName nameNode) {
        if(nameNode.getParent() instanceof TypeDeclaration) return super.visit(nameNode);
        if(nameNode.getParent() instanceof QualifiedName) return super.visit(nameNode);
        useVars.get(curStmt).add(nameNode.getIdentifier());
        return super.visit(nameNode);
    }

    @Override
    public boolean visit(QualifiedName nameNode) {
        if(nameNode.getQualifier().isSimpleName()) useVars.get(curStmt).add(nameNode.getQualifier().getFullyQualifiedName());
        useVars.get(curStmt).add(nameNode.getFullyQualifiedName());
        return super.visit(nameNode);
    }

    @Override
    public void endVisit(Assignment node) {
        defVars.get(curStmt).clear();
        useVars.get(curStmt).clear();

        ExpVisitor defVisitor = new ExpVisitor(), useVisitor = new ExpVisitor();
        node.getLeftHandSide().accept(defVisitor);
        defVars.get(curStmt).addAll(defVisitor.variables);

        node.getRightHandSide().accept(useVisitor);
        useVars.get(curStmt).addAll(useVisitor.variables);
        super.endVisit(node);
    }

    public void endVisit(VariableDeclarationFragment node) {
        defVars.get(curStmt).clear();
        useVars.get(curStmt).clear();

        ExpVisitor useVisitor = new ExpVisitor();
        defVars.get(curStmt).add(node.getName().getIdentifier());
        if(node.getInitializer() != null) node.getInitializer().accept(useVisitor);
        useVars.get(curStmt).addAll(useVisitor.variables);
        super.endVisit(node);
    }

    public void endVisit(EnhancedForStatement node) {
        useVars.get(curStmt).clear();

        ExpVisitor useVisitor = new ExpVisitor();
        if(node.getExpression() != null) node.getExpression().accept(useVisitor);
        useVars.get(curStmt).addAll(useVisitor.variables);
        super.endVisit(node);
    }

    public void endVisit(ForStatement node) {
        useVars.get(curStmt).clear();

        ExpVisitor useVisitor = new ExpVisitor();
        if(node.getExpression() != null) node.getExpression().accept(useVisitor);
        useVars.get(curStmt).addAll(useVisitor.variables);
        super.endVisit(node);
    }

    public void endVisit(IfStatement node) {
        useVars.get(curStmt).clear();

        ExpVisitor useVisitor = new ExpVisitor();
        if(node.getExpression() != null) node.getExpression().accept(useVisitor);
        useVars.get(curStmt).addAll(useVisitor.variables);
        super.endVisit(node);
    }

    public void endVisit(SwitchStatement node) {
        useVars.get(curStmt).clear();

        ExpVisitor useVisitor = new ExpVisitor();
        if(node.getExpression() != null) node.getExpression().accept(useVisitor);
        useVars.get(curStmt).addAll(useVisitor.variables);
        super.endVisit(node);
    }


    public void endVisit(WhileStatement node) {
        useVars.get(curStmt).clear();

        ExpVisitor useVisitor = new ExpVisitor();
        if(node.getExpression() != null) node.getExpression().accept(useVisitor);
        useVars.get(curStmt).addAll(useVisitor.variables);
        super.endVisit(node);
    }


}


==> analyzer/src/main/java/visitors/ExpVisitor.java <==
package visitors;

import org.eclipse.jdt.core.dom.*;

import java.util.ArrayList;

class ExpVisitor extends ASTVisitor {
    public ArrayList<String> variables = new ArrayList<>();


    @Override
    public boolean visit(SimpleName nameNode) {
        if(nameNode.getParent() instanceof TypeDeclaration) return super.visit(nameNode);
        if(nameNode.getParent() instanceof QualifiedName) return super.visit(nameNode);
        variables.add(nameNode.getIdentifier());
        return super.visit(nameNode);
    }

    @Override
    public boolean visit(QualifiedName nameNode) {
        if(nameNode.getQualifier().isSimpleName()) variables.add(nameNode.getQualifier().getFullyQualifiedName());
        variables.add(nameNode.getFullyQualifiedName());
        return super.visit(nameNode);
    }

}

==> analyzer/src/main/java/visitors/LiteralVisitor.java <==
package visitors;

import org.eclipse.jdt.core.dom.*;

public class LiteralVisitor extends ASTVisitor {
    public static final String numberHolder = "1FF1";
    public static final String numberPlacer = "[NUM]";

    public static final String stringHolder = "\"[STRING]\"";
    public static final String stringPlacer = "[STRING]";

    public int level;
    public LiteralVisitor(String _level) {
        super();
        level = Integer.parseInt(_level);
    }

    public static String resetLiteral(String inputString) {
        String res = inputString.replaceAll(stringHolder, stringPlacer);
        res = res.replaceAll("\"", "");
        res = res.replaceAll(numberHolder, numberPlacer);
        return res;
    }

    @Override
    public boolean visit(StringLiteral node) {
        if(level >= 2) node.setEscapedValue(stringHolder);
        return super.visit(node);
    }

    @Override
    public boolean visit(NumberLiteral node) {
        if(level >= 1) node.setToken(numberHolder);
        return super.visit(node);
    }
}


==> analyzer/src/main/java/visitors/NameVisitor.java <==
package visitors;

import GNN.GNodes;
import org.eclipse.jdt.core.dom.*;

import java.util.HashMap;
import java.util.List;

import static visitors.LiteralVisitor.*;

public class NameVisitor extends ASTVisitor {
    HashMap<ASTNode, String> nodeNames = new HashMap<ASTNode, String>();


    public NameVisitor(GNodes gNodes) {
        super();
        gNodes.nodeNames = nodeNames;
    }

    public void filterName() {
        for(ASTNode node: nodeNames.keySet()) {
            String name = nodeNames.get(node);
            nodeNames.put(node, nodeNames.get(node).replaceAll("\n", " "));
//            nodeNames.replace(node, nodeNames.get(node).replaceAll("\n", " "));
        }
    }

    @Override
    public boolean visit(AssertStatement node) {
        nodeNames.put(node, node.toString());
        return super.visit(node);
    }
    @Override
    public boolean visit(Block node) {
//        statements.add(node); //manually removed block statement
        return super.visit(node);
    }
    @Override
    public boolean visit(BreakStatement node) {
        nodeNames.put(node, node.toString());
        return super.visit(node);
    }
    @Override
    public boolean visit(ConstructorInvocation node) {
        nodeNames.put(node, node.toString());
        return super.visit(node);
    }
    @Override
    public boolean visit(ContinueStatement node) {
        nodeNames.put(node, node.toString());
        return super.visit(node);
    }
    @Override
    public boolean visit(DoStatement node) {
        nodeNames.put(node, String.format("do while %s \n", node.getExpression().toString()));
        return super.visit(node);
    }
    @Override
    public boolean visit(EmptyStatement node) {
        nodeNames.put(node, node.toString());
        return super.visit(node);
    }
    @Override
    public boolean visit(EnhancedForStatement node) {
        String expressionString = (node.getExpression() == null) ? "" : node.getExpression().toString();
        nodeNames.put(node, String.format("for iterator %s \n", expressionString));
        return super.visit(node);
    }
    @Override
    public boolean visit(ExpressionStatement node) {
        nodeNames.put(node, node.toString());
        return super.visit(node);
    }
    @Override
    public boolean visit(ForStatement node) {
        String expressionString = (node.getExpression() == null) ? "" : node.getExpression().toString();

        nodeNames.put(node, String.format("for %s; %s; %s \n",
                node.initializers().toString(), expressionString, node.updaters().toString()));
        return super.visit(node);
    }
    @Override
    public boolean visit(IfStatement node) {
        nodeNames.put(node, String.format("if %s \n", node.getExpression().toString()));
        return super.visit(node);
    }
    @Override
    public boolean visit(LabeledStatement node) {
        nodeNames.put(node, node.toString());
        return super.visit(node);
    }
    @Override
    public boolean visit(ReturnStatement node) {
        nodeNames.put(node, node.toString());
        return super.visit(node);
    }
    @Override
    public boolean visit(SuperConstructorInvocation node) {
        nodeNames.put(node, node.toString());
        return super.visit(node);
    }
    @Override
    public boolean visit(SwitchCase node) {
        nodeNames.put(node, node.toString());
        return super.visit(node);
    }
    @Override
    public boolean visit(SwitchStatement node) {
        nodeNames.put(node, String.format("switch %s \n", node.getExpression().toString()));
        return super.visit(node);
    }
    @Override
    public boolean visit(SynchronizedStatement node) {
        nodeNames.put(node, node.toString());
        return super.visit(node);
    }
    @Override
    public boolean visit(ThrowStatement node) {
        nodeNames.put(node, node.toString());
        return super.visit(node);
    }
    @Override
    public boolean visit(TryStatement node) {
        nodeNames.put(node, node.toString());
        return super.visit(node);
    }
    @Override
    public boolean visit(TypeDeclarationStatement node) {
        nodeNames.put(node, node.toString());
        return super.visit(node);
    }
    @Override
    public boolean visit(VariableDeclarationStatement node) {
        nodeNames.put(node, node.toString());
        return super.visit(node);
    }
    @Override
    public boolean visit(WhileStatement node) {
        String expressionString = (node.getExpression() == null) ? "" : node.getExpression().toString();

        nodeNames.put(node, String.format("while %s \n", expressionString));
        return super.visit(node);
    }


    //Inter-procedure
    @Override
    public boolean visit(MethodDeclaration node) {
        if(node.getReturnType2() == null) {
            nodeNames.put(node, String.format("method %s \n", node.getName().getIdentifier()));
        } else {
            nodeNames.put(node, String.format("method %s %s \n", node.getReturnType2().toString(), node.getName().getIdentifier()));
        }
        return super.visit(node);
    }

    @Override
    public boolean visit(AnnotationTypeDeclaration node) {
        nodeNames.put(node, String.format("Class %s \n", node.getName().getIdentifier()));
        return super.visit(node);
    }

    @Override
    public boolean visit(EnumDeclaration node) {
        nodeNames.put(node, String.format("Class %s \n", node.getName().getIdentifier()));
        return super.visit(node);
    }

    @Override
    public boolean visit(TypeDeclaration node) {
        nodeNames.put(node, String.format("Class %s \n", node.getName().getIdentifier()));
        return super.visit(node);
    }


}


==> analyzer/src/main/java/visitors/NodeVisitor.java <==
package visitors;

import org.eclipse.jdt.core.dom.*;

import java.util.ArrayList;

public class NodeVisitor extends ASTVisitor{

    public ArrayList<ASTNode> nodes;

    public NodeVisitor() {
        super();
        nodes = new ArrayList<ASTNode>();
    }

    public void _visit(ASTNode node) {
        nodes.add(node);
    }

    @Override
    public boolean visit(AnnotationTypeMemberDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(AnonymousClassDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ArrayAccess node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ArrayCreation node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ArrayInitializer node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ArrayType node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(AssertStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(Assignment node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(Block node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(BlockComment node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(BooleanLiteral node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(BreakStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(CastExpression node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(CatchClause node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(CharacterLiteral node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ClassInstanceCreation node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(CompilationUnit node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ConditionalExpression node) {
        _visit(node);
        return true;
    }

    @Override
    public boolean visit(ConstructorInvocation node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ContinueStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(CreationReference node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(Dimension node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(DoStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(EmptyStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(EnhancedForStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(EnumConstantDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(EnumDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ExpressionMethodReference node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ExpressionStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(FieldAccess node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(FieldDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ForStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(IfStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ImportDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(InfixExpression node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(Initializer node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(InstanceofExpression node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(IntersectionType node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(Javadoc node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(LabeledStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(LambdaExpression node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(LineComment node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(MarkerAnnotation node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(MemberRef node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(MemberValuePair node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(MethodRef node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(MethodRefParameter node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(MethodDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(MethodInvocation node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(Modifier node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(NameQualifiedType node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(NormalAnnotation node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(NullLiteral node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(NumberLiteral node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(PackageDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ParameterizedType node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ParenthesizedExpression node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(PostfixExpression node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(PrefixExpression node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(PrimitiveType node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(QualifiedName node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(QualifiedType node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ReturnStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SimpleName node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SimpleType node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SingleMemberAnnotation node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SingleVariableDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(StringLiteral node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SuperConstructorInvocation node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SuperFieldAccess node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SuperMethodInvocation node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SuperMethodReference node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SwitchCase node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SwitchStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SynchronizedStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(TagElement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(TextElement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ThisExpression node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ThrowStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(TryStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(TypeDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(TypeDeclarationStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(TypeLiteral node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(TypeMethodReference node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(TypeParameter node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(UnionType node) {
        _visit(node);
        return true;
    }

    @Override
    public boolean visit(VariableDeclarationExpression node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(VariableDeclarationStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(VariableDeclarationFragment node) {
        _visit(node);
        return true;
    }

    @Override
    public boolean visit(WhileStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(WildcardType node) {
        _visit(node);
        return true;
    }

}


==> analyzer/src/main/java/visitors/ParameterVisitor.java <==
package visitors;

import GNN.GNodes;
import org.eclipse.jdt.core.dom.*;

import java.util.ArrayList;
import java.util.HashSet;

public class ParameterVisitor extends ASTVisitor {
    GNodes gNodes;
    public ParameterVisitor(GNodes _gNodes) {
        super();
        gNodes = _gNodes;
    }

    @Override
    public boolean visit(MethodDeclaration node) {
        gNodes.parameters.put(node, new HashSet<>());
        for(Object parameter: node.parameters()){
            ExpVisitor expVisitor = new ExpVisitor();
            ((SingleVariableDeclaration) parameter).accept(expVisitor);
            gNodes.parameters.get(node).addAll(expVisitor.variables);
        }
        return super.visit(node);
    }

}


==> analyzer/src/main/java/visitors/STMTVisitor.java <==
package visitors;
import GNN.GNodes;
import Utils.Pair;
import org.eclipse.jdt.core.dom.*;

import java.util.*;

public class STMTVisitor extends ASTVisitor {

    public GNodes gNodes;
    public ArrayList<Statement> loopFields = new ArrayList<Statement>();
    public HashSet<Pair<Statement, Integer>> toDoList = new HashSet<Pair<Statement, Integer>>();
//    public ArrayList<Pair<Statement, Integer>> toDoSucc = new ArrayList<Pair<Statement, Integer>>();
//    public ArrayList<Pair<Statement, Integer>> toDoPrev = new ArrayList<Pair<Statement, Integer>>();

//    public ArrayList<Statement> toDoList = new ArrayList<Statement>();
    public HashMap<Statement, ArrayList<Statement>> toDoSuccs = new HashMap<Statement, ArrayList<Statement>>();
    public HashMap<Statement, ArrayList<Statement>> toDoPrevs = new HashMap<Statement, ArrayList<Statement>>();
//    public ArrayList<Statement> returnList = new ArrayList<Statement>();

    public STMTVisitor(GNodes _gNode) {
        super();
        gNodes = _gNode;
    }

    public void checkToDoList(Statement node) {
        if(!toDoBodies.isEmpty()) {
            for(BodyDeclaration body: toDoBodies) {
                assert gNodes.entrySTMT.containsKey(body);
                gNodes.entrySTMT.get(body).add(node);
            }
            toDoBodies.clear();
        }

        HashSet<Pair<Statement, Integer>> toRemove = new HashSet<Pair<Statement, Integer>>();
        for(Pair<Statement, Integer> toDo : toDoList) {
            if (toDo.getValue() > node.getStartPosition()) continue;
            toRemove.add(toDo);

            assert gNodes.successSTMT.containsKey(toDo.getKey());
            gNodes.successSTMT.get(toDo.getKey()).add(node);
        }
        toDoList.removeAll(toRemove);
    }

    public void startField(Statement node) {
        loopFields.add(node);
        toDoPrevs.put(node, new ArrayList<Statement>());
        toDoSuccs.put(node, new ArrayList<Statement>());
    }

    public void endField(Statement node) {
        loopFields.remove(node);
        toDoPrevs.remove(node);
        toDoSuccs.remove(node);
    }

    public void endLoop(Statement node) {
        ArrayList<Statement> toDoPrev = toDoPrevs.get(loopFields.get(loopFields.size() - 1));
        ArrayList<Statement> toDoSucc = toDoSuccs.get(loopFields.get(loopFields.size() - 1));
        for(Statement stmt: toDoPrev) {
            assert gNodes.successSTMT.containsKey(stmt);
            gNodes.successSTMT.get(stmt).add(node);
        }

        for(Statement stmt: toDoSucc) {
            toDoList.add(new Pair<Statement, Integer>(stmt, node.getStartPosition() + node.getLength()));
        }
        toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getLength()));

        endField(node);
    }

    public void endSwitch(Statement node) {
        ArrayList<Statement> toDoSucc = toDoSuccs.get(loopFields.get(loopFields.size() - 1));

        for(Statement stmt: toDoSucc) {
            toDoList.add(new Pair<Statement, Integer>(stmt, node.getStartPosition() + node.getLength()));
        }
        toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getLength()));

        endField(node);
    }

    @Override
    public boolean visit(AssertStatement node) {
        checkToDoList(node);
        toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getLength()));
        return super.visit(node);
    }
    @Override
    public boolean visit(Block node) { //skip
        return super.visit(node);
    }
    @Override
    public boolean visit(BreakStatement node) {
        checkToDoList(node);
        if(loopFields.size() > 0) toDoSuccs.get(loopFields.get(loopFields.size() - 1)).add(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(ConstructorInvocation node) {
        checkToDoList(node);
        toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getLength()));
        return super.visit(node);
    }
    @Override
    public boolean visit(ContinueStatement node) {
        checkToDoList(node);
        toDoPrevs.get(loopFields.get(loopFields.size() - 1)).add(node);
        return super.visit(node);
    }

    @Override
    public boolean visit(DoStatement node) {//no check todoList
        startField(node);
        toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + 1));
        return super.visit(node);
    }
    @Override
    public void endVisit(DoStatement node) {
        endLoop(node);
        super.endVisit(node);
    }

    @Override
    public boolean visit(EmptyStatement node) {
        checkToDoList(node);
        toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getLength()));
        return super.visit(node);
    }

    @Override
    public boolean visit(EnhancedForStatement node) {
        checkToDoList(node);
        startField(node);
        toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getLength()));
        if(node.getExpression() != null)
            toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getExpression().getLength()));
        return super.visit(node);
    }
    @Override
    public void endVisit(EnhancedForStatement node) {
        endLoop(node);
        super.endVisit(node);
    }

    @Override
    public boolean visit(ExpressionStatement node) {
        checkToDoList(node);
        toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getLength()));
        return super.visit(node);
    }

    @Override
    public boolean visit(ForStatement node) {
        checkToDoList(node);
        startField(node);
        toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getLength()));
        if(node.getExpression() != null)
            toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getExpression().getLength()));
        return super.visit(node);
    }
    @Override
    public void endVisit(ForStatement node) {
        endLoop(node);
        super.endVisit(node);
    }

    @Override
    public boolean visit(IfStatement node) {
        checkToDoList(node);
        if (node.getThenStatement() == null || node.getElseStatement() == null) {
            toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getLength()));
        }
        if (node.getThenStatement() != null) {
            toDoList.add(new Pair<Statement, Integer>(node, node.getThenStatement().getStartPosition()));
        }
        if (node.getElseStatement() != null) {
            toDoList.add(new Pair<Statement, Integer>(node, node.getElseStatement().getStartPosition()));
        }
        return super.visit(node);
    }


    @Override
    public boolean visit(LabeledStatement node) {
        checkToDoList(node);
        toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getLength()));
        return super.visit(node);
    }
    @Override
    public boolean visit(ReturnStatement node) {
        checkToDoList(node);
        addReturn(node);
        return super.visit(node);
    }
    @Override
    public boolean visit(SuperConstructorInvocation node) {
        checkToDoList(node);
        toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getLength()));
        return super.visit(node);
    }
    @Override
    public boolean visit(SwitchCase node) {
        checkToDoList(node);
        toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getLength()));
        return super.visit(node);
    }

    @Override
    public boolean visit(SwitchStatement node) {
        checkToDoList(node);
        startField(node);
        toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getLength()));
        return super.visit(node);
    }
    @Override
    public void endVisit(SwitchStatement node) {
        endSwitch(node);
        super.endVisit(node);
    }

    @Override
    public boolean visit(SynchronizedStatement node) {
        checkToDoList(node);
        toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getLength()));
        return super.visit(node);
    }
    @Override
    public boolean visit(ThrowStatement node) {//same as return
        return super.visit(node);
    }
    @Override
    public boolean visit(TryStatement node) {
        checkToDoList(node);
        toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getLength()));
        return super.visit(node);
    }
    @Override
    public boolean visit(TypeDeclarationStatement node) {
        checkToDoList(node);
        toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getLength()));
        return super.visit(node);
    }
    @Override
    public boolean visit(VariableDeclarationStatement node) {
        checkToDoList(node);
        toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getLength()));
        return super.visit(node);
    }

    @Override
    public boolean visit(WhileStatement node) {
        checkToDoList(node);
        startField(node);
        toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getLength()));
        if(node.getExpression() != null)
            toDoList.add(new Pair<Statement, Integer>(node, node.getStartPosition() + node.getExpression().getLength()));
        return super.visit(node);
    }

    @Override
    public void endVisit(WhileStatement node) {
        endLoop(node);
        super.endVisit(node);
    }

    // Inter-procedure

    public ArrayList<BodyDeclaration> toDoBodies = new ArrayList<BodyDeclaration>();
    public ArrayList<BodyDeclaration> procedureFields = new ArrayList<BodyDeclaration>();
    public HashMap<BodyDeclaration, ArrayList<Statement>> returnLists = new HashMap<BodyDeclaration, ArrayList<Statement>>();

    public void addReturn(Statement node) {
        if(procedureFields.size() == 0) return;
        returnLists.get(procedureFields.get(procedureFields.size() - 1)).add(node);
    }

    public void startMethod(MethodDeclaration node) {
        procedureFields.add(node);
        returnLists.put(node, new ArrayList<Statement>());

        toDoBodies.add(node);
    }

    public void endMethod(MethodDeclaration node) {
        assert gNodes.endSTMT.containsKey(node);

        ArrayList<Statement> returnList = returnLists.get(procedureFields.get(procedureFields.size() - 1));
        for(Statement stmt: returnList) {
            gNodes.endSTMT.get(node).add(stmt);
        }
        for(Pair<Statement, Integer> toDo : toDoList) {
            gNodes.endSTMT.get(node).add(toDo.getKey());
        }

        toDoList.clear();
        returnLists.remove(node);
        procedureFields.remove(node);
    }



    @Override
    public boolean visit(MethodDeclaration node) {
        startMethod(node);
        return super.visit(node);
    }
    @Override
    public void endVisit(MethodDeclaration node) {
        endMethod(node);
        super.endVisit(node);
    }



}


==> analyzer/src/main/java/visitors/TreeVisitor.java <==
package visitors;

import org.eclipse.jdt.core.dom.*;

import java.util.ArrayList;
import java.util.HashMap;
import java.util.HashSet;

public class TreeVisitor extends ASTVisitor{

    public HashMap<ASTNode, Integer> nodeID = new HashMap<>();
    public HashMap<ASTNode, ASTNode> fatherEdge = new HashMap<>();
    public HashSet<ASTNode> abstractNodes = new HashSet<>();

    public int idCounter = 0;

    public TreeVisitor() {
        super();
    }

    public void _visit(ASTNode node) {
        nodeID.put(node, idCounter);
        idCounter++;
        if(node.getParent() != null) {
            fatherEdge.put(node, node.getParent());
            abstractNodes.add(node.getParent());
        }

    }

    @Override
    public boolean visit(AnnotationTypeMemberDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(AnonymousClassDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ArrayAccess node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ArrayCreation node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ArrayInitializer node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ArrayType node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(AssertStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(Assignment node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(Block node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(BlockComment node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(BooleanLiteral node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(BreakStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(CastExpression node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(CatchClause node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(CharacterLiteral node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ClassInstanceCreation node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(CompilationUnit node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ConditionalExpression node) {
        _visit(node);
        return true;
    }

    @Override
    public boolean visit(ConstructorInvocation node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ContinueStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(CreationReference node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(Dimension node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(DoStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(EmptyStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(EnhancedForStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(EnumConstantDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(EnumDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ExpressionMethodReference node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ExpressionStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(FieldAccess node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(FieldDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ForStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(IfStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ImportDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(InfixExpression node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(Initializer node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(InstanceofExpression node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(IntersectionType node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(Javadoc node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(LabeledStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(LambdaExpression node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(LineComment node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(MarkerAnnotation node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(MemberRef node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(MemberValuePair node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(MethodRef node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(MethodRefParameter node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(MethodDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(MethodInvocation node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(Modifier node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(NameQualifiedType node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(NormalAnnotation node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(NullLiteral node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(NumberLiteral node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(PackageDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ParameterizedType node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ParenthesizedExpression node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(PostfixExpression node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(PrefixExpression node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(PrimitiveType node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(QualifiedName node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(QualifiedType node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ReturnStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SimpleName node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SimpleType node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SingleMemberAnnotation node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SingleVariableDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(StringLiteral node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SuperConstructorInvocation node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SuperFieldAccess node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SuperMethodInvocation node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SuperMethodReference node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SwitchCase node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SwitchStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(SynchronizedStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(TagElement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(TextElement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ThisExpression node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(ThrowStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(TryStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(TypeDeclaration node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(TypeDeclarationStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(TypeLiteral node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(TypeMethodReference node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(TypeParameter node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(UnionType node) {
        _visit(node);
        return true;
    }

    @Override
    public boolean visit(VariableDeclarationExpression node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(VariableDeclarationStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(VariableDeclarationFragment node) {
        _visit(node);
        return true;
    }

    @Override
    public boolean visit(WhileStatement node) {
        _visit(node);
        return true;
    }
    @Override
    public boolean visit(WildcardType node) {
        _visit(node);
        return true;
    }

}


==> analyzer/starcoder/finetune.py <==
import argparse
import os
from dataclasses import dataclass
from typing import Optional, Union, List, Dict, Any
import json
import logging

import accelerate
import torch
from torch.utils.data import DataLoader
from torch.utils.data.distributed import DistributedSampler
import torch.distributed as dist
import deepspeed
from deepspeed.accelerator import get_accelerator
from datasets import load_dataset
from peft import LoraConfig, get_peft_model
from sklearn.metrics import roc_auc_score, precision_score, recall_score, f1_score
from transformers import AutoTokenizer, set_seed, \
    PreTrainedTokenizerBase, AutoModelForSequenceClassification
from transformers.deepspeed import HfDeepSpeedConfig


os.environ["TOKENIZERS_PARALLELISM"] = "false"
WORLD_SIZE = int(os.environ["WORLD_SIZE"])

logging.basicConfig(
    format='%(asctime)s - %(levelname)s - %(name)s -   %(message)s',
    datefmt='%m/%d/%Y %H:%M:%S',
    level=logging.INFO)
logger = logging.getLogger(__name__)

"""
Fine-Tune StarCoder on Code Alpaca/SE
"""


def get_args():
    parser = argparse.ArgumentParser()
    parser.add_argument("--model_path", type=str)
    parser.add_argument("--train_data_path", type=str)
    parser.add_argument("--eval_data_path", type=str)
    parser.add_argument("--deepspeed_config", type=str)

    parser.add_argument("--max_seq_length", type=int, default=1024)
    parser.add_argument("--log_steps", type=int, default=10)
    parser.add_argument("--lr", type=float, default=1e-4)
    parser.add_argument("--eval_micro_batch_size_per_gpu", type=int, default=16)
    parser.add_argument("--weight_decay", type=float, default=0.05)
    parser.add_argument("--epoch", type=int, default=10)
    parser.add_argument("--lora_r", type=int, default=16)
    parser.add_argument("--lora_alpha", type=int, default=32)
    parser.add_argument("--lora_dropout", type=float, default=0.05)
    parser.add_argument("--local_rank", type=int, default=0)
    parser.add_argument("--output_dir", type=str, default="./checkpoints")
    parser.add_argument("--seed", type=int, default=42)

    return parser.parse_args()


def print_trainable_parameters(model):
    """
    logger.infos the number of trainable parameters in the model.
    """
    trainable_params = 0
    all_param = 0
    for _, param in model.named_parameters():
        all_param += param.numel()
        if param.requires_grad:
            trainable_params += param.numel()
    logger.info(
        f"trainable params: {trainable_params} || all params: {all_param} || trainable%: {100 * trainable_params / all_param}"
    )


def prepare_input_text(sample):
    text = f"<commit_msg>{sample['commit_message']}<|endoftext|>'{sample['commit_diff']}<|endoftext|>"
    return {"input_text": text}


def create_datasets(tokenizer, data_path):
    dataset = load_dataset(
        'json',
        data_files=data_path,
        split='train'
    )

    def tokenize(samples):
        # tokenize commit message and commit diff separately
        commit_msg_input_ids = tokenizer(samples['commit_message'])['input_ids']
        commit_diff_input_ids = tokenizer(samples['commit_diff'])['input_ids']
        return {"commit_msg_input_ids": commit_msg_input_ids,
                "commit_diff_input_ids": commit_diff_input_ids}

    dataset = dataset.map(tokenize, batched=True)

    # calculate stats of the datasets
    import pandas as pd
    msg_char_lens = list(map(lambda x: len(x), dataset['commit_message']))
    msg_token_lens = list(map(lambda x: len(x), dataset['commit_msg_input_ids']))
    diff_char_lens = list(map(lambda x: len(x), dataset['commit_diff']))
    diff_token_lens = list(map(lambda x: len(x), dataset['commit_diff_input_ids']))
    stats = pd.DataFrame({"msg_char_lens": msg_char_lens, "msg_token_lens": msg_token_lens,
                          "diff_char_lens": diff_char_lens, "diff_token_lens": diff_token_lens})
    stats.describe(percentiles=[round(0.1 * i, 1) for i in range(1, 10)]).round(1)
    logger.info("\n" + str(stats.describe(percentiles=[round(0.1 * i, 1) for i in range(1, 10)]).round(1)))

    dataset = dataset.remove_columns(['repo_url', 'commit_id', 'commit_message', 'commit_diff'])
    return dataset


@dataclass
class DataCollatorWithTruncatePadding:
    tokenizer: PreTrainedTokenizerBase
    max_seq_length: Optional[int] = 1024
    max_msg_length: int = 100

    def __call__(self, batch):
        inputs = {k: [] for k in batch[0].keys()}
        for sample in batch:
            for k, v in sample.items():
                inputs[k].append(v)

        # truncate commit message by default
        max_msg_length = min(self.max_msg_length, max(map(lambda x: len(x), inputs['commit_msg_input_ids'])))
        inputs['commit_msg_input_ids'] = list(map(lambda x: x[:max_msg_length], inputs['commit_msg_input_ids']))
        # concat commit message and commit diff
        input_ids = list(map(lambda x: self._concat_single_sample(x[0], x[1]),
                             zip(inputs['commit_msg_input_ids'], inputs['commit_diff_input_ids'])))

        max_seq_length = min(self.max_seq_length, max(map(lambda x: len(x), input_ids)))
        # truncate input_ids
        input_ids = list(map(lambda x: x[:max_seq_length], input_ids))
        attention_mask = list(map(lambda x: [1] * len(x), input_ids))
        # padding
        input_ids = list(map(lambda x: x + [self.tokenizer.pad_token_id] * (max_seq_length - len(x)), input_ids))
        attention_mask = list(map(lambda x: x + [0] * (max_seq_length - len(x)), attention_mask))

        ret = {
            "input_ids": torch.LongTensor(input_ids),
            "attention_mask": torch.LongTensor(attention_mask),
            "labels": torch.tensor(inputs['label']).view(-1, 1).type(torch.float16)
        }

        return ret

    def _concat_single_sample(self, msg_ids, diff_ids):

        return self.tokenizer.encode("<commit_msg>") + msg_ids + self.tokenizer.encode(
            '<|endoftext|>') + diff_ids + self.tokenizer.encode('<|endoftext|>')


def compute_metrics(scores, label_ids):
    threshold = 0.8
    predict_labels = [int(i >= threshold) for i in scores]

    return {
        "auc": roc_auc_score(y_score=scores, y_true=label_ids),
        "precision": precision_score(y_pred=predict_labels, y_true=label_ids, zero_division=0),
        "recall": recall_score(y_pred=predict_labels, y_true=label_ids, zero_division=0),
        "f1": f1_score(y_pred=predict_labels, y_true=label_ids, zero_division=0),
        "num_samples": len(scores)
    }


def main(args):

    _ = HfDeepSpeedConfig(args.deepspeed_config)  # required in order to load model using deepspeed zero 3
    deepspeed.init_distributed(dist_backend='nccl')
    accelerator = accelerate.Accelerator()
    ds_config = deepspeed.DeepSpeedConfig(args.deepspeed_config)
    if accelerator.is_main_process:
        ds_config.print_user_config()

    # prepare tokenizer
    tokenizer = AutoTokenizer.from_pretrained(args.model_path)
    tokenizer.pad_token_id = tokenizer.eos_token_id
    logger.info(tokenizer)

    # prepare datasets
    data_collator = DataCollatorWithTruncatePadding(tokenizer=tokenizer, max_seq_length=args.max_seq_length)
    with accelerator.main_process_first():
        logger.info(f"Loading dataset.")
        eval_dataset = create_datasets(tokenizer, args.eval_data_path)
        train_dataset = create_datasets(tokenizer, args.train_data_path)
    accelerator.wait_for_everyone()

    # prepare base model
    logger.info("Loading base model")
    model = AutoModelForSequenceClassification.from_pretrained(
        args.model_path,
        use_cache=False,
        ignore_mismatched_sizes=False,
        num_labels=1,
        problem_type="multi_label_classification",
    )
    model.config.pad_token_id = tokenizer.pad_token_id

    # prepare Lora
    logger.info("Initializing Lora Config ")
    lora_config = LoraConfig(
        r=args.lora_r,
        lora_alpha=args.lora_alpha,
        lora_dropout=args.lora_dropout,
        bias="none",
        target_modules=["c_proj", "c_attn", "q_attn", "score"]
    )
    model = get_peft_model(model, lora_config)
    # Uncomment to check if the peft model is successfully initialized. Expected only lora parameters and score weights
    # require grad.
    for name, param in model.named_parameters():
        if param.requires_grad:
            print(name, param.size())
    logger.info(f"Initializing DeepSpeed Engine.")
    model, optimizer, _, _ = deepspeed.initialize(
        args=args,
        model=model,
        collate_fn=data_collator)

    loss_fc = torch.nn.BCEWithLogitsLoss(pos_weight=torch.tensor([5]).to(model.global_rank))  # weighted loss

    train_sampler = DistributedSampler(train_dataset)
    train_loader = DataLoader(train_dataset, sampler=train_sampler, collate_fn=data_collator,
                              batch_size=ds_config.train_micro_batch_size_per_gpu)
    logger.info("***** Running training *****")
    logger.info(f"    Num examples = {len(train_dataset)}")
    logger.info(f"    Num Epochs = {args.epoch}")
    logger.info(f"    Total Batch size (world_size*micro_batch_size*accu_steps) = {ds_config.world_size}*"
                f"{ds_config.train_micro_batch_size_per_gpu}*{ds_config.gradient_accumulation_steps} = "
                f"{ds_config.train_batch_size}")
    logger.info(f"    Total optimization steps per epoch = "
                f"{len(train_loader) // ds_config.gradient_accumulation_steps}")

    for epoch in range(args.epoch):
        model.train()
        train_loss = torch.zeros(2).to(model.global_rank)  # [train_loss, # of training samples]
        batch_loss = torch.zeros(2).to(model.global_rank)
        for i, data in enumerate(train_loader):
            model.zero_grad()
            optimizer.zero_grad()
            output = model(input_ids=data["input_ids"].cuda(),
                           attention_mask=data["attention_mask"].cuda(),
                           labels=None)['logits']
            loss = loss_fc(output, data['labels'].cuda())  # avg micro_batch_loss
            micro_train_bs = data['input_ids'].size(0)
            train_loss[0] += loss.item()
            train_loss[1] += micro_train_bs
            batch_loss[0] += loss.item()
            batch_loss[1] += micro_train_bs

            if (model.micro_steps + 1) % args.log_steps == 0:
                dist.all_reduce(batch_loss)
                if model.global_rank == 0:
                    logger.info(f"global_steps: {model.global_steps}, micro_steps: {model.micro_steps}, "
                                f"batch_loss: {batch_loss[0] / batch_loss[1]}, "
                                f"batch_size: {batch_loss[1]}")
                batch_loss = torch.zeros(2).to(model.global_rank)

            model.backward(loss)
            model.step()  # gradient accumulation steps handled in DeepSpeedEngin(wrapped model)

            # 2 pytorch allocator cache flushes since last step. this happens when
            # there is high memory pressure and is detrimental to performance. if
            # this is happening frequently consider adjusting settings to reduce
            # memory consumption. If you are unable to make the cache flushes go
            # away consider adding get_accelerator().empty_cache() calls in your
            # training loop to ensure that all ranks flush their caches at the
            # same time
            get_accelerator().empty_cache()

        dist.all_reduce(train_loss)

        # do eval
        logger.info("Run evaluating ")
        logger.info(f"  Num examples = {len(eval_dataset)}")
        logger.info(f"  Batch size = {args.eval_micro_batch_size_per_gpu}")

        eval_sampler = DistributedSampler(eval_dataset)
        eval_loader = DataLoader(eval_dataset, batch_size=args.eval_micro_batch_size_per_gpu,
                                 collate_fn=data_collator, sampler=eval_sampler)
        eval_loss = torch.zeros(2).to(model.global_rank)
        eval_labels = []
        eval_scores = []
        model.eval()
        for i, eval_data in enumerate(eval_loader):
            with torch.no_grad():
                eval_output = model(input_ids=eval_data["input_ids"].cuda(),
                                    attention_mask=eval_data["attention_mask"].cuda(),
                                    labels=None)['logits']
            loss = loss_fc(eval_output, eval_data["labels"].cuda())
            micro_val_bs = eval_data['input_ids'].size(0)
            eval_loss[0] += loss.item() * micro_val_bs
            eval_loss[1] += micro_val_bs
            eval_labels.append(eval_data["labels"].view(-1, ))
            eval_scores.append(torch.sigmoid(eval_output).view(-1, ))

        # get prediction scores and labels across GPUs
        eval_labels = torch.cat(eval_labels).to(model.global_rank)
        eval_scores = torch.cat(eval_scores).to(model.global_rank)
        eval_labels_list = [torch.zeros_like(eval_labels) for _ in range(dist.get_world_size())]
        dist.all_gather(eval_labels_list, eval_labels)
        eval_scores_list = [torch.zeros_like(eval_scores) for _ in range(dist.get_world_size())]
        dist.all_gather(eval_scores_list, eval_scores)
        gathered_eval_labels = torch.cat(eval_labels_list)
        gathered_eval_scores = torch.cat(eval_scores_list)

        dist.all_reduce(eval_loss)
        if model.global_rank == 0:
            logger.info(
                f"epoch-{epoch}, rank-{args.local_rank}, train_loss: {train_loss[0] / train_loss[1]}, "
                f"eval_loss: {eval_loss[0] / eval_loss[1]}")
        eval_metric_results = compute_metrics(gathered_eval_scores.tolist(), gathered_eval_labels.tolist())
        logger.info(json.dumps(eval_metric_results, indent=4))

        # save checkpoint
        model.save_checkpoint(args.output_dir, f"ckp_epoch_{epoch}")

        # save eval results
        eval_results = {
            "scores": gathered_eval_scores.tolist(),
            "labels": gathered_eval_labels.tolist(),
            "metrics": eval_metric_results
        }
        with open(os.path.join(args.output_dir, f"ckp_epoch_{epoch}", "eval_results.json"), 'w') as f:
            json.dump(eval_results, f)


if __name__ == "__main__":
    args = get_args()

    set_seed(args.seed)
    os.makedirs(args.output_dir, exist_ok=True)

    main(args)

    # test_dataset(args)


==> analyzer/starcoder/finetune_with_trainer.py <==
import json
from pathlib import Path
import logging
import random
import os
from dataclasses import dataclass, field
from typing import Optional, Union, Tuple, List
import warnings

import datasets
import torch
import numpy as np
import torch.distributed as dist
import pandas as pd
import transformers
from peft import get_peft_model, LoraConfig, PeftModel
from sklearn.metrics import roc_auc_score, precision_recall_curve, matthews_corrcoef
from transformers import AutoTokenizer, Trainer, DataCollatorWithPadding, \
    GPTBigCodeModel, GPTBigCodePreTrainedModel, TrainerCallback
from transformers.modeling_outputs import SequenceClassifierOutputWithPast

os.environ["TOKENIZERS_PARALLELISM"] = "false"
warnings.filterwarnings("ignore")

logging.basicConfig(
    format='%(asctime)s-[%(filename)s:%(lineno)d]-%(levelname)s: %(message)s',
    datefmt="%Y-%m-%d %H:%M:%S",
    level=logging.INFO
)
logger = logging.getLogger(__name__)
random.seed(42)


class StarCoderClassifier(GPTBigCodePreTrainedModel):
    def __init__(self, config, pos_weight):
        super().__init__(config)
        self.pos_weight = pos_weight
        self.num_labels = config.num_labels
        self.transformer = GPTBigCodeModel(config)
        self.score = torch.nn.Linear(config.n_embd, self.num_labels, bias=False)

        # Initialize weights and apply final processing
        self.post_init()

    def forward(
            self,
            input_ids: Optional[torch.Tensor] = None,
            past_key_values: Optional[Tuple[Tuple[torch.Tensor]]] = None,
            attention_mask: Optional[torch.Tensor] = None,
            token_type_ids: Optional[torch.Tensor] = None,
            position_ids: Optional[torch.Tensor] = None,
            head_mask: Optional[torch.Tensor] = None,
            inputs_embeds: Optional[torch.Tensor] = None,
            labels: Optional[torch.Tensor] = None,
            use_cache: Optional[bool] = None,
            output_attentions: Optional[bool] = None,
            output_hidden_states: Optional[bool] = None,
            return_dict: Optional[bool] = None,
    ) -> Union[Tuple, SequenceClassifierOutputWithPast]:
        r"""
        labels (`torch.Tensor` of shape `(batch_size,)`, *optional*):
            Labels for computing the sequence classification/regression loss. Indices should be in `[0, ...,
            config.num_labels - 1]`. If `config.num_labels == 1` a regression loss is computed (Mean-Square loss), If
            `config.num_labels > 1` a classification loss is computed (Cross-Entropy).
        """
        return_dict = return_dict if return_dict is not None else self.config.use_return_dict

        transformer_outputs = self.transformer(
            input_ids,
            past_key_values=past_key_values,
            attention_mask=attention_mask,
            token_type_ids=token_type_ids,
            position_ids=position_ids,
            head_mask=head_mask,
            inputs_embeds=inputs_embeds,
            use_cache=use_cache,
            output_attentions=output_attentions,
            output_hidden_states=output_hidden_states,
            return_dict=return_dict,
        )
        hidden_states = transformer_outputs[0]
        logits = self.score(hidden_states)

        if input_ids is not None:
            batch_size, sequence_length = input_ids.shape[:2]
        else:
            batch_size, sequence_length = inputs_embeds.shape[:2]

        assert (
                self.config.pad_token_id is not None or batch_size == 1
        ), "Cannot handle batch sizes > 1 if no padding token is defined."
        if self.config.pad_token_id is None:
            sequence_lengths = -1
        else:
            if input_ids is not None:
                sequence_lengths = (torch.ne(input_ids, self.config.pad_token_id).sum(-1) - 1).to(logits.device)
            else:
                sequence_lengths = -1
                logger.warning(
                    f"{self.__class__.__name__} will not detect padding tokens in `inputs_embeds`. Results may be "
                    "unexpected if using padding tokens in conjunction with `inputs_embeds.`"
                )

        pooled_logits = logits[torch.arange(batch_size, device=logits.device), sequence_lengths]

        loss = None
        if labels is not None:
            labels = labels.to(logits.device)

            loss_fct = torch.nn.BCEWithLogitsLoss(pos_weight=torch.tensor([self.pos_weight]).to(logits.device))
            loss = loss_fct(pooled_logits.view(-1, ), labels.float().view(-1, ))
        if not return_dict:
            output = (pooled_logits,) + transformer_outputs[1:]
            return ((loss,) + output) if loss is not None else output

        return SequenceClassifierOutputWithPast(
            loss=loss,
            logits=pooled_logits,
            past_key_values=transformer_outputs.past_key_values,
            hidden_states=transformer_outputs.hidden_states,
            attentions=transformer_outputs.attentions,
        )


@dataclass
class ModelArguments:
    model_path: Optional[str] = field(default="/path/to/base_models/starcoderbase")


@dataclass
class TrainingArguments(transformers.TrainingArguments):
    deepspeed: str = field(default=str(Path(__file__).parent.joinpath("ds_config_zero_3.json")))
    logging_steps: int = field(default=10)
    per_device_eval_batch_size: int = field(default=48)
    per_device_train_batch_size: int = field(default=16)
    num_train_epochs: int = field(default=50)
    data_seed: int = field(default=42)
    learning_rate: float = field(default=1e-4)
    weight_decay: float = field(default=0.05)
    save_strategy: str = field(default='epoch')
    evaluation_strategy: str = field(default='epoch')
    output_dir: str = field(default="/path/to/VulFixMiner/checkpoints/exp_0")
    gradient_checkpointing: bool = field(default=True)  # save GPU memory, but slower backwards
    remove_unused_columns: bool = field(default=False)  # required if model is wrapped by PEFT before trainer
    fp16: bool = field(default=True)
    load_best_model_at_end: bool = field(default=True)
    include_inputs_for_metrics: bool = field(default=True)
    optim: str = field(default="adamw_torch")  # default adamw_hf deprecated


@dataclass
class DataArguments:
    data_dir: str = field(default="/path/to/VulFixMiner/llm_seq_data/v1")
    data_split_path: str = field(default="/path/to/VulFixMiner/llm_seq_data/v1/cross_project_splits.json")
    datasets_cache_dir: str = field(default='/path/to/cache')
    max_seq_length: int = field(default=1024)
    neg_ratio: int = field(default=10)
    test_only: bool = field(default=False)
    test_checkpoint: str = field(default=None)
    diff_hunk_col: str = field(default='commit_diff')


@dataclass
class LoraArguments:
    r: int = field(default=16)
    lora_alpha: int = field(default=32)
    lora_dropout: float = field(default=0.05)


def create_datasets(tokenizer, args):
    cols = ['commit_message']+[args.diff_hunk_col]
    pos_dataset = datasets.load_dataset("json", data_files=str(Path(args.data_dir).joinpath('pos_dataset.jsonl')),
                                        cache_dir=args.datasets_cache_dir, num_proc=48, split='train')
    neg_dataset = datasets.load_dataset("json", data_files=str(Path(args.data_dir).joinpath('neg_dataset.jsonl')),
                                        cache_dir=args.datasets_cache_dir, num_proc=48, split='train')
    pos_dataset = pos_dataset.remove_columns(list(filter(lambda col: col not in cols, pos_dataset.column_names)))
    neg_dataset = neg_dataset.remove_columns(list(filter(lambda col: col not in cols, neg_dataset.column_names)))
    pos_dataset = pos_dataset.add_column(name='label', column=[1]*len(pos_dataset))
    neg_dataset = neg_dataset.add_column(name='label', column=[0]*len(neg_dataset))
    # load split
    with open(args.data_split_path, 'r') as f:
        splits = json.load(f)
        fold = 0
    data_dict = {}
    for data_prefix, data_split in splits[f"{fold}"].items():
        pos = pos_dataset.select(data_split['pos'])
        if data_prefix in ["train", "valid"]:
            neg = neg_dataset.select(random.choices(data_split['neg'], k=args.neg_ratio * len(pos)))
        else:
            neg = neg_dataset.select(data_split['neg'])
        data_dict[data_prefix] = datasets.concatenate_datasets([pos, neg])
    data_dict = datasets.DatasetDict(data_dict)

    # tokenization
    def _tokenize(sample):
        commit_msg = "<commit_msg>" + sample['commit_message'] + "<|endoftext|>"
        commit_msg_input_ids = tokenizer(commit_msg)['input_ids']
        msg_char_len = len(sample['commit_message'])
        num_msg_tokens = len(commit_msg_input_ids) - 2

        diff_hunk = "\n".join(sample[args.diff_hunk_col]) + "<|endoftext|>"
        diff_hunk_input_ids = tokenizer(diff_hunk)['input_ids']
        diff_char_len = len("\n".join(sample[args.diff_hunk_col]))
        num_diff_tokens = len(diff_hunk_input_ids) - 1

        # only keep first 80 tokens of commit_msg by default
        input_ids = commit_msg_input_ids[:80] + diff_hunk_input_ids
        return {"input_ids": input_ids[:args.max_seq_length],  # truncate final input_ids to max_seq_length
                "attention_mask": [1] * len(input_ids[:args.max_seq_length]),
                "msg_char_len": msg_char_len,
                "num_msg_tokens": num_msg_tokens,
                "diff_char_len": diff_char_len,
                "num_diff_tokens": num_diff_tokens}

    data_dict = data_dict.map(_tokenize, num_proc=48)
    for key in data_dict:
        temp_df = pd.DataFrame({"msg_char_len": data_dict[key]["msg_char_len"],
                                "num_msg_tokens": data_dict[key]["num_msg_tokens"],
                                "diff_char_len": data_dict[key]["diff_char_len"],
                                "num_diff_tokens": data_dict[key]["num_diff_tokens"],
                                "label": data_dict[key]["label"]})
        if dist.get_rank() == 0:
            logger.info(f"\n *** {key} dataset stats ***\n{str(temp_df.describe())}")
    final_cols = ['input_ids', 'attention_mask', 'label']
    data_dict = data_dict.select_columns(final_cols)
    # data_dict = data_dict.remove_columns(list(filter(lambda col: col not in final_cols, data_dict.column_names)))
    return data_dict


def sigmoid(z: np.ndarray):
    return 1/(1 + np.exp(-z))


def np_divide(a, b):
    # return 0 with divide by 0 while performing element wise divide for np.arrays
    return np.divide(a, b, out=np.zeros_like(a), where=(b != 0))


def compute_metrics(eval_pred: transformers.EvalPrediction):
    scores = sigmoid(eval_pred.predictions.reshape(-1, ))
    labels = eval_pred.label_ids.reshape(-1, )
    precision, recall, thresholds = precision_recall_curve(labels, scores)

    # while computing f1 = (2 * precision * recall) / (precision + recall), some element in (precision+recall) will be 0
    f1 = np_divide(2 * precision * recall, precision + recall)
    f1_idx = np.argmax(f1)
    f1_best = f1[f1_idx]
    mcc = np.array([matthews_corrcoef(labels, (scores >= threshold).astype(int)) for threshold in thresholds])
    mcc_idx = np.argmax(mcc)
    mcc_best = mcc[mcc_idx]
    auc = roc_auc_score(y_true=labels, y_score=scores)

    return {"auc": auc,
            "f1_best": f1_best,
            "f1_threshold": thresholds[f1_idx],
            "mcc_best": mcc_best,
            "mcc_threshold": thresholds[mcc_idx],
            "num_samples": len(labels)}


def main():
    parser = transformers.HfArgumentParser((ModelArguments, TrainingArguments, DataArguments, LoraArguments))
    model_args, train_args, data_args, lora_args = parser.parse_args_into_dataclasses()
    rank = dist.get_rank()
    if dist.get_rank() == 0:
        logger.info(model_args)
        logger.info(train_args)
        logger.info(data_args)

    # prepare tokenizer
    tokenizer = AutoTokenizer.from_pretrained(model_args.model_path)
    tokenizer.pad_token_id = tokenizer.eos_token_id
    tokenizer.pad_token = tokenizer.eos_token
    if rank == 0:
        logger.info(tokenizer)
    with train_args.main_process_first():
        data_dict = create_datasets(tokenizer, data_args)

    dist.barrier()

    if rank == 0:
        logger.info(data_dict)

    # prepare base model
    logger.info("Loading base model")
    model = StarCoderClassifier.from_pretrained(
        pretrained_model_name_or_path=model_args.model_path,
        use_cache=False,
        pos_weight=10,
        num_labels=1
    )
    model.config.pad_token_id = tokenizer.pad_token_id
    model.score = torch.nn.Linear(model.config.n_embd, 1, bias=False)

    # prepare Lora
    logger.info("Initializing Lora Config ")

    if data_args.test_only:
        model = PeftModel.from_pretrained(model, data_args.test_checkpoint)
    else:
        lora_config = LoraConfig(
            r=lora_args.r,
            lora_alpha=lora_args.lora_alpha,
            lora_dropout=lora_args.lora_dropout,
            bias="none",
            target_modules=["c_proj", "c_attn", "q_attn"],
            task_type="SEQ_CLS"
        )
        # https://github.com/huggingface/peft/issues/137
        model.enable_input_require_grads()
        model = get_peft_model(model, lora_config)

    collate_fn = DataCollatorWithPadding(tokenizer=tokenizer, padding=True, return_tensors='pt')

    train_args.label_names = ["labels"]
    trainer = Trainer(
        model=model,
        args=train_args,
        train_dataset=data_dict['train'],
        eval_dataset=data_dict['valid'],
        compute_metrics=compute_metrics,
        data_collator=collate_fn
    )
    if not data_args.test_only:
        trainer.train()

    test_res = trainer.predict(data_dict['test'])
    if rank == 0:
        print(test_res.metrics)
        with open(Path(train_args.output_dir).joinpath("test_result.json"), 'w') as f:
            to_save = {
                "predictions": test_res.predictions.reshape(-1,).tolist(),
                "labels": test_res.label_ids.reshape(-1,).tolist(),
                "metrics": test_res.metrics
            }
            f.write(json.dumps(to_save))


if __name__ == "__main__":
    main()


==> analyzer/starcoder/finetune_with_trainer_without_message.py <==
import json
from pathlib import Path
import logging
import random
import os
from dataclasses import dataclass, field
from typing import Optional, Union, Tuple, List
import warnings

import datasets
import torch
import numpy as np
import torch.distributed as dist
import pandas as pd
import transformers
from peft import get_peft_model, LoraConfig, PeftModel
from sklearn.metrics import roc_auc_score, precision_recall_curve, matthews_corrcoef
from transformers import AutoTokenizer, Trainer, DataCollatorWithPadding, \
    GPTBigCodeModel, GPTBigCodePreTrainedModel, TrainerCallback
from transformers.modeling_outputs import SequenceClassifierOutputWithPast

os.environ["TOKENIZERS_PARALLELISM"] = "false"
warnings.filterwarnings("ignore")

logging.basicConfig(
    format='%(asctime)s-[%(filename)s:%(lineno)d]-%(levelname)s: %(message)s',
    datefmt="%Y-%m-%d %H:%M:%S",
    level=logging.INFO
)
logger = logging.getLogger(__name__)
random.seed(42)


class StarCoderClassifier(GPTBigCodePreTrainedModel):
    def __init__(self, config, pos_weight):
        super().__init__(config)
        self.pos_weight = pos_weight
        self.num_labels = config.num_labels
        self.transformer = GPTBigCodeModel(config)
        self.score = torch.nn.Linear(config.n_embd, self.num_labels, bias=False)

        # Initialize weights and apply final processing
        self.post_init()

    def forward(
            self,
            input_ids: Optional[torch.Tensor] = None,
            past_key_values: Optional[Tuple[Tuple[torch.Tensor]]] = None,
            attention_mask: Optional[torch.Tensor] = None,
            token_type_ids: Optional[torch.Tensor] = None,
            position_ids: Optional[torch.Tensor] = None,
            head_mask: Optional[torch.Tensor] = None,
            inputs_embeds: Optional[torch.Tensor] = None,
            labels: Optional[torch.Tensor] = None,
            use_cache: Optional[bool] = None,
            output_attentions: Optional[bool] = None,
            output_hidden_states: Optional[bool] = None,
            return_dict: Optional[bool] = None,
    ) -> Union[Tuple, SequenceClassifierOutputWithPast]:
        r"""
        labels (`torch.Tensor` of shape `(batch_size,)`, *optional*):
            Labels for computing the sequence classification/regression loss. Indices should be in `[0, ...,
            config.num_labels - 1]`. If `config.num_labels == 1` a regression loss is computed (Mean-Square loss), If
            `config.num_labels > 1` a classification loss is computed (Cross-Entropy).
        """
        return_dict = return_dict if return_dict is not None else self.config.use_return_dict

        transformer_outputs = self.transformer(
            input_ids,
            past_key_values=past_key_values,
            attention_mask=attention_mask,
            token_type_ids=token_type_ids,
            position_ids=position_ids,
            head_mask=head_mask,
            inputs_embeds=inputs_embeds,
            use_cache=use_cache,
            output_attentions=output_attentions,
            output_hidden_states=output_hidden_states,
            return_dict=return_dict,
        )
        hidden_states = transformer_outputs[0]
        logits = self.score(hidden_states)

        if input_ids is not None:
            batch_size, sequence_length = input_ids.shape[:2]
        else:
            batch_size, sequence_length = inputs_embeds.shape[:2]

        assert (
                self.config.pad_token_id is not None or batch_size == 1
        ), "Cannot handle batch sizes > 1 if no padding token is defined."
        if self.config.pad_token_id is None:
            sequence_lengths = -1
        else:
            if input_ids is not None:
                sequence_lengths = (torch.ne(input_ids, self.config.pad_token_id).sum(-1) - 1).to(logits.device)
            else:
                sequence_lengths = -1
                logger.warning(
                    f"{self.__class__.__name__} will not detect padding tokens in `inputs_embeds`. Results may be "
                    "unexpected if using padding tokens in conjunction with `inputs_embeds.`"
                )

        pooled_logits = logits[torch.arange(batch_size, device=logits.device), sequence_lengths]

        loss = None
        if labels is not None:
            labels = labels.to(logits.device)

            loss_fct = torch.nn.BCEWithLogitsLoss(pos_weight=torch.tensor([self.pos_weight]).to(logits.device))
            loss = loss_fct(pooled_logits.view(-1, ), labels.float().view(-1, ))
        if not return_dict:
            output = (pooled_logits,) + transformer_outputs[1:]
            return ((loss,) + output) if loss is not None else output

        return SequenceClassifierOutputWithPast(
            loss=loss,
            logits=pooled_logits,
            past_key_values=transformer_outputs.past_key_values,
            hidden_states=transformer_outputs.hidden_states,
            attentions=transformer_outputs.attentions,
        )


@dataclass
class ModelArguments:
    model_path: Optional[str] = field(default="/path/to/base_models/starcoderbase")


@dataclass
class TrainingArguments(transformers.TrainingArguments):
    deepspeed: str = field(default=str(Path(__file__).parent.joinpath("ds_config_zero_3.json")))
    logging_steps: int = field(default=10)
    per_device_eval_batch_size: int = field(default=48)
    per_device_train_batch_size: int = field(default=16)
    num_train_epochs: int = field(default=50)
    data_seed: int = field(default=42)
    learning_rate: float = field(default=1e-4)
    weight_decay: float = field(default=0.05)
    save_strategy: str = field(default='epoch')
    evaluation_strategy: str = field(default='epoch')
    output_dir: str = field(default="/path/to/VulFixMiner/checkpoints/exp_0")
    gradient_checkpointing: bool = field(default=True)  # save GPU memory, but slower backwards
    remove_unused_columns: bool = field(default=False)  # required if model is wrapped by PEFT before trainer
    fp16: bool = field(default=True)
    load_best_model_at_end: bool = field(default=True)
    include_inputs_for_metrics: bool = field(default=True)
    optim: str = field(default="adamw_torch")  # default adamw_hf deprecated


@dataclass
class DataArguments:
    data_dir: str = field(default="/path/to/VulFixMiner/llm_seq_data/v1")
    data_split_path: str = field(default="/path/to/VulFixMiner/llm_seq_data/v1/cross_project_splits.json")
    datasets_cache_dir: str = field(default='/path/to/cache')
    max_seq_length: int = field(default=1024)
    neg_ratio: int = field(default=10)
    test_only: bool = field(default=False)
    test_checkpoint: str = field(default=None)
    diff_hunk_col: str = field(default='commit_diff')


@dataclass
class LoraArguments:
    r: int = field(default=16)
    lora_alpha: int = field(default=32)
    lora_dropout: float = field(default=0.05)


def create_datasets(tokenizer, args):
    cols = ['commit_message']+[args.diff_hunk_col]
    pos_dataset = datasets.load_dataset("json", data_files=str(Path(args.data_dir).joinpath('pos_dataset.jsonl')),
                                        cache_dir=args.datasets_cache_dir, num_proc=48, split='train')
    neg_dataset = datasets.load_dataset("json", data_files=str(Path(args.data_dir).joinpath('neg_dataset.jsonl')),
                                        cache_dir=args.datasets_cache_dir, num_proc=48, split='train')
    pos_dataset = pos_dataset.remove_columns(list(filter(lambda col: col not in cols, pos_dataset.column_names)))
    neg_dataset = neg_dataset.remove_columns(list(filter(lambda col: col not in cols, neg_dataset.column_names)))
    pos_dataset = pos_dataset.add_column(name='label', column=[1]*len(pos_dataset))
    neg_dataset = neg_dataset.add_column(name='label', column=[0]*len(neg_dataset))
    # load split
    with open(args.data_split_path, 'r') as f:
        splits = json.load(f)
        fold = 0
    data_dict = {}
    for data_prefix, data_split in splits[f"{fold}"].items():
        pos = pos_dataset.select(data_split['pos'])
        if data_prefix in ["train", "valid"]:
            neg = neg_dataset.select(random.choices(data_split['neg'], k=args.neg_ratio * len(pos)))
        else:
            neg = neg_dataset.select(data_split['neg'])
        data_dict[data_prefix] = datasets.concatenate_datasets([pos, neg])
    data_dict = datasets.DatasetDict(data_dict)

    # tokenization
    def _tokenize(sample):
        commit_msg = "<commit_msg>" + sample['commit_message'] + "<|endoftext|>"
        commit_msg_input_ids = tokenizer(commit_msg)['input_ids']
        msg_char_len = len(sample['commit_message'])
        num_msg_tokens = len(commit_msg_input_ids) - 2

        diff_hunk = "\n".join(sample[args.diff_hunk_col]) + "<|endoftext|>"
        diff_hunk_input_ids = tokenizer(diff_hunk)['input_ids']
        diff_char_len = len("\n".join(sample[args.diff_hunk_col]))
        num_diff_tokens = len(diff_hunk_input_ids) - 1

        # only keep first 80 tokens of commit_msg by default
        # input_ids = commit_msg_input_ids[:80] + diff_hunk_input_ids
        input_ids = diff_hunk_input_ids
        return {"input_ids": input_ids[:args.max_seq_length],  # truncate final input_ids to max_seq_length
                "attention_mask": [1] * len(input_ids[:args.max_seq_length]),
                "msg_char_len": msg_char_len,
                "num_msg_tokens": num_msg_tokens,
                "diff_char_len": diff_char_len,
                "num_diff_tokens": num_diff_tokens}

    data_dict = data_dict.map(_tokenize, num_proc=48)
    for key in data_dict:
        temp_df = pd.DataFrame({"msg_char_len": data_dict[key]["msg_char_len"],
                                "num_msg_tokens": data_dict[key]["num_msg_tokens"],
                                "diff_char_len": data_dict[key]["diff_char_len"],
                                "num_diff_tokens": data_dict[key]["num_diff_tokens"],
                                "label": data_dict[key]["label"]})
        if dist.get_rank() == 0:
            logger.info(f"\n *** {key} dataset stats ***\n{str(temp_df.describe())}")
    final_cols = ['input_ids', 'attention_mask', 'label']
    data_dict = data_dict.select_columns(final_cols)
    # data_dict = data_dict.remove_columns(list(filter(lambda col: col not in final_cols, data_dict.column_names)))
    return data_dict


def sigmoid(z: np.ndarray):
    return 1/(1 + np.exp(-z))


def np_divide(a, b):
    # return 0 with divide by 0 while performing element wise divide for np.arrays
    return np.divide(a, b, out=np.zeros_like(a), where=(b != 0))


def compute_metrics(eval_pred: transformers.EvalPrediction):
    scores = sigmoid(eval_pred.predictions.reshape(-1, ))
    labels = eval_pred.label_ids.reshape(-1, )
    precision, recall, thresholds = precision_recall_curve(labels, scores)

    # while computing f1 = (2 * precision * recall) / (precision + recall), some element in (precision+recall) will be 0
    f1 = np_divide(2 * precision * recall, precision + recall)
    f1_idx = np.argmax(f1)
    f1_best = f1[f1_idx]
    mcc = np.array([matthews_corrcoef(labels, (scores >= threshold).astype(int)) for threshold in thresholds])
    mcc_idx = np.argmax(mcc)
    mcc_best = mcc[mcc_idx]
    auc = roc_auc_score(y_true=labels, y_score=scores)

    return {"auc": auc,
            "f1_best": f1_best,
            "f1_threshold": thresholds[f1_idx],
            "mcc_best": mcc_best,
            "mcc_threshold": thresholds[mcc_idx],
            "num_samples": len(labels)}


def main():
    parser = transformers.HfArgumentParser((ModelArguments, TrainingArguments, DataArguments, LoraArguments))
    model_args, train_args, data_args, lora_args = parser.parse_args_into_dataclasses()
    rank = dist.get_rank()
    if dist.get_rank() == 0:
        logger.info(model_args)
        logger.info(train_args)
        logger.info(data_args)

    # prepare tokenizer
    tokenizer = AutoTokenizer.from_pretrained(model_args.model_path)
    tokenizer.pad_token_id = tokenizer.eos_token_id
    tokenizer.pad_token = tokenizer.eos_token
    if rank == 0:
        logger.info(tokenizer)
    with train_args.main_process_first():
        data_dict = create_datasets(tokenizer, data_args)

    dist.barrier()

    if rank == 0:
        logger.info(data_dict)

    # prepare base model
    logger.info("Loading base model")
    model = StarCoderClassifier.from_pretrained(
        pretrained_model_name_or_path=model_args.model_path,
        use_cache=False,
        pos_weight=10,
        num_labels=1
    )
    model.config.pad_token_id = tokenizer.pad_token_id
    model.score = torch.nn.Linear(model.config.n_embd, 1, bias=False)

    # prepare Lora
    logger.info("Initializing Lora Config ")

    if data_args.test_only:
        model = PeftModel.from_pretrained(model, data_args.test_checkpoint)
    else:
        lora_config = LoraConfig(
            r=lora_args.r,
            lora_alpha=lora_args.lora_alpha,
            lora_dropout=lora_args.lora_dropout,
            bias="none",
            target_modules=["c_proj", "c_attn", "q_attn"],
            task_type="SEQ_CLS"
        )
        # https://github.com/huggingface/peft/issues/137
        model.enable_input_require_grads()
        model = get_peft_model(model, lora_config)

    collate_fn = DataCollatorWithPadding(tokenizer=tokenizer, padding=True, return_tensors='pt')

    train_args.label_names = ["labels"]
    trainer = Trainer(
        model=model,
        args=train_args,
        train_dataset=data_dict['train'],
        eval_dataset=data_dict['valid'],
        compute_metrics=compute_metrics,
        data_collator=collate_fn
    )
    if not data_args.test_only:
        trainer.train()

    test_res = trainer.predict(data_dict['test'])
    if rank == 0:
        print(test_res.metrics)
        with open(Path(train_args.output_dir).joinpath("test_result.json"), 'w') as f:
            to_save = {
                "predictions": test_res.predictions.reshape(-1,).tolist(),
                "labels": test_res.label_ids.reshape(-1,).tolist(),
                "metrics": test_res.metrics
            }
            f.write(json.dumps(to_save))


if __name__ == "__main__":
    main()


==> analyzer/starcoder/inference.py <==
from pathlib import Path
from transformers import AutoTokenizer, AutoConfig, AutoModelForSeq2SeqLM
from transformers.deepspeed import HfDeepSpeedConfig
import deepspeed
import os
import torch
from peft import PeftConfig, PeftModel

from finetune_with_trainer import StarCoderClassifier
os.environ["TOKENIZERS_PARALLELISM"] = "false"  # To avoid warnings about parallelism in tokenizers

# distributed setup
local_rank = int(os.getenv("LOCAL_RANK", "0"))
world_size = int(os.getenv("WORLD_SIZE", "1"))
torch.cuda.set_device(local_rank)
deepspeed.init_distributed()

base_model = "/data/qiantaotao/base_models/starcoderbase"
checkpoint_path = "/data/qiantaotao/VulFixMiner/checkpoints/exp_0/checkpoint-176"
#
config = PeftConfig.from_pretrained(checkpoint_path)

print(config)
# batch size has to be divisible by world_size, but can be bigger than world_size
train_batch_size = 1 * world_size


ds_config = {
    "fp16": {
        "enabled": False
    },
    "bf16": {
        "enabled": True
    },
    "zero_optimization": {
        "stage": 3,
        "offload_param": {
            "device": "cpu",
            "pin_memory": True
        },
        "overlap_comm": True,
        "contiguous_gradients": True,
        "reduce_bucket_size": 10000 * 10000,
        "stage3_prefetch_bucket_size": 0.9 * 10000 * 10000,
        "stage3_param_persistence_threshold": 10 * 10000
    },
    "steps_per_print": 10,
    "train_micro_batch_size_per_gpu": 1,
    "wall_clock_breakdown": False
}

dschf = HfDeepSpeedConfig(ds_config)  # keep this object alive

# now a model can be loaded.
model = StarCoderClassifier.from_pretrained(
    pretrained_model_name_or_path=base_model,
    use_cache=False,
    ignore_mismatched_sizes=False,
    pos_weight=10,
    num_labels=1
)
model = PeftModel.from_pretrained(model, checkpoint_path)
print(model)

# # initialise Deepspeed ZeRO and store only the engine object
# ds_engine = deepspeed.initialize(model=model, config_params=ds_config)[0]
# ds_engine.module.eval()  # inference
#
# # Deepspeed ZeRO can process unrelated inputs on each GPU. So for 2 gpus you process 2 inputs at once.
# # If you use more GPUs adjust for more.
# # And of course if you have just one input to process you then need to pass the same string to both gpus
# # If you use only one GPU, then you will have only rank 0.
# rank = torch.distributed.get_rank()
# if rank == 0:
#     text_in = "Is this review positive or negative? Review: this is the best cast iron skillet you will ever buy"
# elif rank == 1:
#     text_in = "Is this review positive or negative? Review: this is the worst restaurant ever"
#
# tokenizer = AutoTokenizer.from_pretrained(model_name)
# inputs = tokenizer.encode(text_in, return_tensors="pt").to(device=local_rank)
# with torch.no_grad():
#     outputs = ds_engine.module.generate(inputs, synced_gpus=True)
# text_out = tokenizer.decode(outputs[0], skip_special_tokens=True)
# print(f"rank{rank}:\n   in={text_in}\n  out={text_out}")

==> analyzer/starcoder/scripts/hello.sh <==
echo "Hello there!"
sleep 2
echo "Oops! I fell asleep for a couple seconds!"


==> analyzer/starcoder/scripts/run_exp_0.sh <==
#!/bin/bash

data_dir=/data/qiantaotao/VulFixMiner/llm_seq_data/v1
data_split_path=$data_dir/cross_project_splits.json
datasets_cache_dir=/data/qiantaotao/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/data/qiantaotao/VulFixMiner/checkpoints/exp_0

working_dir=/home/ma-user/work/qiantaotao/OpenSourceKB/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

#data_args="--data_dir $data_dir \
#--data_split_path $data_split_path \
#--datasets_cache_dir $datasets_cache_dir \
#--max_seq_length 1024 \
#--neg_ratio 10 \
#--test_only true \
#--use_columns repo_url commit_id diff_hunk \
#--test_checkpoint $output_dir/checkpoint-176"
data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 1024 \
--neg_ratio 10 \
--test_only false \
--diff_hunk_col diff_hunk"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 48 \
--per_device_train_batch_size 16 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --include localhost:4,5,6,7 $working_dir/finetune_with_trainer.py "$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/run_exp_1.sh <==
#!/bin/bash

data_dir=/data/qiantaotao/VulFixMiner/llm_seq_data/v1
data_split_path=$data_dir/mixed_project_splits.json
datasets_cache_dir=/data/qiantaotao/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/data/qiantaotao/VulFixMiner/checkpoints/exp_1

working_dir=/home/ma-user/work/qiantaotao/OpenSourceKB/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 1024 \
--neg_ratio 10 \
--test_only false"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 48 \
--per_device_train_batch_size 16 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --include localhost:0,1,2,3 --master_port=29501 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/run_exp_10.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_context
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_10

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 1024 \
--neg_ratio 10 \
--test_only false \
--diff_hunk_col commit_diff"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 48 \
--per_device_train_batch_size 16 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"


deepspeed --master_port 38622 --include localhost:0,1,2,3 $working_dir/finetune_with_trainer_without_message.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/run_exp_11.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_context
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_11

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 512 \
--neg_ratio 10 \
--test_only false \
--diff_hunk_col commit_diff"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 96 \
--per_device_train_batch_size 32 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --master_port 39622 --include localhost:4,5,6,7 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/run_exp_12.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_no_slicing
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_12

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 512 \
--neg_ratio 10 \
--test_only false \
--diff_hunk_col commit_diff"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 96 \
--per_device_train_batch_size 32 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

sleep 18000
deepspeed --master_port 39622 --include localhost:4,5,6,7 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/run_exp_13.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_const_0
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_13

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 1024 \
--neg_ratio 10 \
--test_only false \
--diff_hunk_col commit_diff"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 48 \
--per_device_train_batch_size 16 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --master_port 36622 --include localhost:0,1,2,3 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/run_exp_14.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_10
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_14

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 512 \
--neg_ratio 10 \
--test_only false \
--diff_hunk_col commit_diff"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 96 \
--per_device_train_batch_size 32 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --master_port 38622 --include localhost:0,1,2,3 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/run_exp_15.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_no_slicing
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_15

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 1024 \
--neg_ratio 10 \
--test_only false \
--diff_hunk_col commit_diff"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 48 \
--per_device_train_batch_size 16 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --master_port 39622 --include localhost:4,5,6,7 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/run_exp_16.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_3
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_16

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 512 \
--neg_ratio 10 \
--test_only false \
--diff_hunk_col commit_diff"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 96 \
--per_device_train_batch_size 32 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

sleep 4800
deepspeed --master_port 38622 --include localhost:0,1,2,3 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/run_exp_17.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_3
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_17

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 2048 \
--neg_ratio 10 \
--test_only false \
--diff_hunk_col commit_diff"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 12 \
--per_device_train_batch_size 4 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --master_port 38622 --include localhost:0,1,2,3 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/run_exp_2.sh <==
#!/bin/bash

data_dir=/data/qiantaotao/VulFixMiner/llm_seq_data/v1_context
data_split_path=/data/qiantaotao/VulFixMiner/llm_seq_data/v1/cross_project_splits.json
datasets_cache_dir=/data/qiantaotao/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/qiantaotao/VulFixMiner/checkpoints/exp_2

working_dir=/home/ma-user/work/qiantaotao/OpenSourceKB/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 1024 \
--neg_ratio 10 \
--test_only false \
--diff_hunk_col commit_diff"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 48 \
--per_device_train_batch_size 16 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --include localhost:4,5,6,7 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/run_exp_3.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_context
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_3

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 1024 \
--neg_ratio 10 \
--test_only false \
--diff_hunk_col commit_diff"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 48 \
--per_device_train_batch_size 16 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --include localhost:0,1,2,3 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/run_exp_4.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_long_context
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_4

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 1024 \
--neg_ratio 10 \
--test_only false \
--diff_hunk_col commit_diff"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 48 \
--per_device_train_batch_size 16 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --master_port 27987 --include localhost:4,5,6,7 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/run_exp_5.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_context
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_5

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 2048 \
--neg_ratio 10 \
--test_only false \
--diff_hunk_col commit_diff"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 12 \
--per_device_train_batch_size 4 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --master_port 27987 --include localhost:4,5,6,7 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/run_exp_6.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_10
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_6

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 2048 \
--neg_ratio 10 \
--test_only false \
--diff_hunk_col commit_diff"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 12 \
--per_device_train_batch_size 4 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --master_port 27983 --include localhost:0,1,2,3 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"


==> analyzer/starcoder/scripts/run_exp_7.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_10
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_7

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 1024 \
--neg_ratio 10 \
--test_only false \
--diff_hunk_col commit_diff"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 48 \
--per_device_train_batch_size 16 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --master_port 39622 --include localhost:4,5,6,7 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/run_exp_8.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_3
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_8

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 1024 \
--neg_ratio 10 \
--test_only false \
--diff_hunk_col commit_diff"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 48 \
--per_device_train_batch_size 16 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --master_port 39622 --include localhost:4,5,6,7 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/run_exp_9.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_const_3
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_9

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 1024 \
--neg_ratio 10 \
--test_only false \
--diff_hunk_col commit_diff"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 48 \
--per_device_train_batch_size 16 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --master_port 38622 --include localhost:0,1,2,3 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/test_exp_10.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_context
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_10

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 1024 \
--neg_ratio 10 \
--test_only true \
--diff_hunk_col commit_diff \
--test_checkpoint /efs_data/chentianyu/VulFixMiner/checkpoints/exp_10/checkpoint-519"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 48 \
--per_device_train_batch_size 16 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --master_port 31622 --include localhost:0,1,2,3 $working_dir/finetune_with_trainer_without_message.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/test_exp_13.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_const_0
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_13

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 1024 \
--neg_ratio 10 \
--test_only true \
--diff_hunk_col commit_diff \
--test_checkpoint /efs_data/chentianyu/VulFixMiner/checkpoints/exp_13/checkpoint-173"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 48 \
--per_device_train_batch_size 16 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --master_port 39622 --include localhost:4,5,6,7 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/test_exp_15.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_no_slicing
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_15

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 1024 \
--neg_ratio 10 \
--test_only true \
--diff_hunk_col commit_diff \
--test_checkpoint /efs_data/chentianyu/VulFixMiner/checkpoints/exp_15/checkpoint-519"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 48 \
--per_device_train_batch_size 16 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --master_port 39622 --include localhost:0,1,2,3 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/test_exp_17.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_3
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_17

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 2048 \
--neg_ratio 10 \
--test_only true \
--diff_hunk_col commit_diff \
--test_checkpoint /efs_data/chentianyu/VulFixMiner/checkpoints/exp_17/checkpoint-2756"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 12 \
--per_device_train_batch_size 4 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --master_port 39622 --include localhost:0,1,2,3 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/test_exp_3.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_context
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_3

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 1024 \
--neg_ratio 10 \
--test_only true \
--diff_hunk_col commit_diff \
--test_checkpoint /efs_data/chentianyu/VulFixMiner/checkpoints/exp_3/checkpoint-519"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 48 \
--per_device_train_batch_size 16 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --master_port 33622 --include localhost:4,5,6,7 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/scripts/test_exp_5.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_context
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_5

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 2048 \
--neg_ratio 10 \
--test_only true \
--diff_hunk_col commit_diff \
--test_checkpoint /efs_data/chentianyu/VulFixMiner/checkpoints/exp_5/checkpoint-3445"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 12 \
--per_device_train_batch_size 4 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --master_port 31983 --include localhost:4,5,6,7 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"


==> analyzer/starcoder/scripts/test_exp_6.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_10
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_6

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 2048 \
--neg_ratio 10 \
--test_only true \
--diff_hunk_col commit_diff \
--test_checkpoint /efs_data/chentianyu/VulFixMiner/checkpoints/exp_6/checkpoint-2067"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 12 \
--per_device_train_batch_size 4 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --master_port 27983 --include localhost:0,1,2,3 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"


==> analyzer/starcoder/scripts/test_exp_7.sh <==
#!/bin/bash

data_dir=/data/chentianyu/VulFixMiner/v1_dataset/v1_10
data_split_path=/data/chentianyu/VulFixMiner/v2_dataset/cross_split.json
datasets_cache_dir=/data/chentianyu/VulFixMiner/cache

model_path=/data/qiantaotao/base_models/starcoderbase

output_dir=/efs_data/chentianyu/VulFixMiner/checkpoints/exp_7

working_dir=/data/chentianyu/silentVuln/LLM/starcoder
ds_config_path=$working_dir/ds_config_zero_3.json

cd $working_dir || exit

data_args="--data_dir $data_dir \
--data_split_path $data_split_path \
--datasets_cache_dir $datasets_cache_dir \
--max_seq_length 1024 \
--neg_ratio 10 \
--test_only true \
--diff_hunk_col commit_diff \
--test_checkpoint /efs_data/chentianyu/VulFixMiner/checkpoints/exp_7/checkpoint-519"

model_args="--model_path $model_path"

training_args="--deepspeed $ds_config_path \
--output_dir $output_dir \
--per_device_eval_batch_size 48 \
--per_device_train_batch_size 16 \
--num_train_epochs 10 \
--logging_steps 10 \
--gradient_checkpointing true \
--remove_unused_columns false \
--fp16 true \
--load_best_model_at_end true \
--include_inputs_for_metrics true \
--data_seed 42 \
--learning_rate 1e-4 \
--weight_decay 0.05 \
--save_strategy epoch \
--evaluation_strategy epoch \
--optim adamw_torch"

lora_args="--r 16 \
--lora_alpha 32 \
--lora_dropout 0.05"

deepspeed --master_port 39622 --include localhost:4,5,6,7 $working_dir/finetune_with_trainer.py \
"$model_args" "$training_args" "$data_args" "$lora_args"

==> analyzer/starcoder/test_result_plot.py <==
import argparse
import sys
from pathlib import Path
import json

from sklearn import metrics
import matplotlib.pyplot as plt

sys.path.append(str(Path(__file__).parents[2]))
from common_utils import Config, get_logger


logger = get_logger(__file__)
# basic_cfg = Config(Path(__file__).parents[1].joinpath("config", "fossminer1_config.ini"))


def get_args():
    parser = argparse.ArgumentParser()
    parser.add_argument("--test_result_path", type=str)
    return parser.parse_args()


def main():
    args = get_args()
    with open(args.test_result_path, 'r') as f:
        test_res = json.load(f)
    print(test_res['metrics'])

    fpr, tpr, _ = metrics.roc_curve(test_res['labels'], test_res['predictions'])
    precision, recall, _ = metrics.precision_recall_curve(test_res['labels'], test_res['predictions'])
    auc = metrics.auc(fpr, tpr)

    fig, axs = plt.subplots(1, 2, figsize=(12, 8))
    axs[0].plot(fpr, tpr, color="darkorange", lw=2,
                label="ROC curve (area = %0.2f)" % auc)
    axs[0].set_xlim([0.0, 1.05])
    axs[0].set_ylim([0.0, 1.05])
    axs[0].set_xlabel("False Positive Rate")
    axs[0].set_ylabel("True Positive Rate")
    axs[0].set_title("Receiver operating characteristic")
    # axs[0].set_legend(loc="lower right")
    axs[1].plot(recall, precision)
    axs[1].set_xlim([0.0, 1.05])
    axs[1].set_ylim([0.0, 1.05])
    axs[1].set_xlabel("Recall")
    axs[1].set_ylabel("Precision")
    axs[1].set_title("Precision vs Recall")
    plt.show()


if __name__ == "__main__":
    main()

